Triplet excitations in the frustrated spin ladder Li$_2$Cu$_2$O(SO$_4$)$_2$

Magnetic excitations of the recently discovered frustrated spin-1/2 two-leg ladder system Li$_2$Cu$_2$O(SO$_4$)$_2$ are investigated using inelastic neutron scattering, magnetic susceptibility and infrared absorption measurements. Despite the presence of a magnetic dimerization concomitant with the tetragonal-to-triclinic structural distortion occurring below 125 K, neutron scattering experiments reveal the presence of dispersive triplet excitations above a spin gap of $\Delta = 10.6$ meV at 1.5 K, a value consistent with the estimates extracted from magnetic susceptibility. The likely detection of these spin excitations in infrared spectroscopy is explained by invoking a dynamic Dzyaloshinskii-Moriya mechanism in which light is coupled to the dimer singlet-to-triplet transition through an optical phonon. These results are qualitatively explained by exact diagonalization and higher-order perturbation calculations carried out on the basis of the dimerized spin Hamiltonian derived from first-principles.

==> anc/Series.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 8.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    466269,      11404]
NotebookOptionsPosition[    462786,      11355]
NotebookOutlinePosition[    463296,      11375]
CellTagsIndexPosition[    463253,      11372]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "We", " ", "report", " ", "the", " ", "perturbaton", " ", "matrix", " ", 
      "W"}], ",", " ", 
     RowBox[{"written", " ", "in", " ", "Mathematica"}], ",", " ", 
     RowBox[{
      RowBox[{"expressed", " ", "in", " ", "the"}], " ", "|", 
      RowBox[{"T", ">", 
       RowBox[{
        RowBox[{"_", 
         RowBox[{"{", 
          RowBox[{"\\", "alpha"}], "}"}], " ", "basis", " ", "computed", " ", 
         "up", " ", "to", " ", "the", " ", "fifth"}], "-", 
        RowBox[{"order", "."}]}]}]}]}], " ", "*)"}],
   FontSize->14], 
  StyleBox["\[IndentingNewLine]",
   FontSize->16], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Here", " ", "we", " ", "use", " ", "the", " ", 
    RowBox[{"nomenclature", " ", ":"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     SuperscriptBox["J", "a"], "\[Congruent]", "Ja"}], " ", ";", " ", 
    RowBox[{
     SubscriptBox["J", "2"], "\[Congruent]", "J2"}], " ", ";", " ", 
    RowBox[{
     SubsuperscriptBox["J", "X", "b"], "\[Congruent]", "JdB"}], " ", ";", " ", 
    RowBox[{
     SubsuperscriptBox["J", "X", "c"], "\[Congruent]", "JdC"}], " ", ";", " ", 
    RowBox[{
     SubsuperscriptBox["J", 
      StyleBox["\[UpTee]",
       FontSize->16], "a"], "\[Congruent]", "JpA"}], " ", ";", " ", 
    RowBox[{
     SubsuperscriptBox["J", 
      StyleBox["\[UpTee]",
       FontSize->16], "b"], "\[Congruent]", "JpB"}]}], " ", "*)"}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.745837536034915*^9, 3.745837582586772*^9}, {
   3.7458376305836287`*^9, 3.745837674937449*^9}, {3.74583778685778*^9, 
   3.7458377884580297`*^9}, {3.746957128302616*^9, 3.746957175892084*^9}, {
   3.746957206371002*^9, 3.746957213881791*^9}, {3.7469572565617027`*^9, 
   3.746957355969824*^9}, {3.746957400035658*^9, 3.746957559282399*^9}, {
   3.746957626818446*^9, 3.746957652354006*^9}, {3.746957985899414*^9, 
   3.746958011202033*^9}, 3.746959708745772*^9, {3.747735805581441*^9, 
   3.7477358070057783`*^9}, {3.7477360183882227`*^9, 
   3.747736021241653*^9}},ExpressionUUID->"a0ff678d-3c87-404e-b5cc-\
e29203d59fa8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"FIRST", " ", "ORDER"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
     "The", " ", "diagonal", " ", "elements", " ", "W11o1", " ", "and", " ", 
      "W22o1"}], " ", "=", " ", "W11o1"}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"and", " ", "the", " ", "off"}], "-", 
      RowBox[{"diagonal", " ", "W12o1", " ", "and", " ", "W21o1"}]}], " ", 
     "=", " ", 
     RowBox[{
      RowBox[{"Conjugate", "[", "W12o1", "]"}], " ", "are"}]}], ",", 
    RowBox[{"respectively", ":"}]}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.745837678832466*^9, 3.7458376913867807`*^9}, {
  3.745837865469872*^9, 3.7458378663982058`*^9}, {3.74695718666617*^9, 
  3.746957199226956*^9}},ExpressionUUID->"8410a276-2d99-4d13-b555-\
f42a6449858d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"W11o1", "[", 
   RowBox[{
   "k_", ",", "Ja_", ",", "J2_", ",", "JdB_", ",", "JpA_", ",", "JpB_", ",", 
    "JdC_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"J2", "-", 
     FractionBox["Ja", "2"]}], ")"}], " ", 
   RowBox[{"Cos", "[", "k", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.7178404360229053`*^9, 3.717840479201356*^9}, 
   3.717840554749014*^9, {3.717840624202569*^9, 3.717840658188909*^9}, 
   3.717911615908382*^9, {3.71792663420126*^9, 3.717926659482871*^9}, {
   3.717926723096282*^9, 3.717926750526126*^9}, 3.728131780574892*^9, {
   3.7281320766472683`*^9, 3.728132077574709*^9}, {3.728134893725583*^9, 
   3.7281349217581367`*^9}, {3.735993564223398*^9, 3.7359935651425447`*^9}, 
   3.74583779753891*^9},ExpressionUUID->"634570f5-e57f-4cde-8c3d-\
66bd4d23ee3d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"W12o1", "[", 
   RowBox[{
   "k_", ",", "Ja_", ",", "J2_", ",", "JdB_", ",", "JpA_", ",", "JpB_", ",", 
    "JdC_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Cos", "[", "k", "]"}], "-", 
        RowBox[{
         RowBox[{"Sin", "[", "k", "]"}], "*", "\[ImaginaryI]"}]}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "*", "JdB"}], "-", "JpA"}], ")"}]}], "+", 
     RowBox[{"2", "*", "JdC"}], "-", "JpB"}], ")"}], "/", "4"}]}]], "Input",
 CellChangeTimes->{{3.71784049892384*^9, 3.717840499338871*^9}, 
   3.717840572565133*^9, {3.7178406242310753`*^9, 3.7178406581271267`*^9}, 
   3.717911618155477*^9, 3.717926691388769*^9, {3.717926723121402*^9, 
   3.71792675752791*^9}, {3.728131872251111*^9, 3.728131928924852*^9}, {
   3.728132081631151*^9, 3.7281320827599907`*^9}, {3.728134913453582*^9, 
   3.728134924070258*^9}, {3.735997781644115*^9, 3.735997786547374*^9}, 
   3.745837801866973*^9, 
   3.747735886299487*^9},ExpressionUUID->"a7539f15-6ead-4c28-a220-\
d86a59c89e1e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"SECOND", " ", "ORDER"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{" ", 
      RowBox[{
       RowBox[{"The", " ", "second"}], "-", 
       RowBox[{
       "order", " ", "expressions", " ", "of", " ", "the", " ", "W"}]}], 
      "\[CloseCurlyQuote]"}], "s", " ", "elements", " ", "W11o2"}], ",", 
    RowBox[{"W22o2", "=", "W11o2"}], ",", " ", 
    RowBox[{
     RowBox[{"W12o2", " ", "and", " ", "W21o2"}], "=", 
     RowBox[{"Conjugate", "[", "W12o2", "]"}]}]}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.7458378086339417`*^9, 3.745837855730568*^9}, {
  3.746957667883564*^9, 
  3.746957672770166*^9}},ExpressionUUID->"f724bcd9-9ea7-4e41-acd0-\
c2687f2455fe"],

Cell[BoxData[
 RowBox[{
  RowBox[{"W11o2", "[", 
   RowBox[{
   "k_", ",", "Ja_", ",", "J2_", ",", "JdB_", ",", "JpA_", ",", "JpB_", ",", 
    "JdC_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"12", "*", 
      RowBox[{"(", 
       RowBox[{"JdC", "-", "JpB"}], ")"}], "*", "JdC"}], "-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"JpA", "^", "2"}], "+", 
       RowBox[{"JpB", "^", "2"}]}], ")"}], "+", 
     RowBox[{"12", "*", 
      RowBox[{"(", 
       RowBox[{"JdB", "-", "JpA"}], ")"}], "*", "JdB"}], "-", 
     RowBox[{"2", "*", 
      RowBox[{"Ja", "^", "2"}]}], "+", 
     RowBox[{"24", "*", 
      RowBox[{"(", 
       RowBox[{"J2", "-", "Ja"}], ")"}], "*", "J2"}], "-", 
     RowBox[{"2", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "*", "J2"}], "-", "Ja"}], ")"}], "^", "2"}], "*", 
      RowBox[{"Cos", "[", 
       RowBox[{"2", "*", "k"}], "]"}]}], "+", 
     RowBox[{"2", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "*", "JdC"}], "-", "JpB"}], ")"}], "*", "JpA"}], "-", 
        
        RowBox[{"4", "*", 
         RowBox[{"Ja", "^", "2"}]}], "-", 
        RowBox[{"2", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "*", "JdC"}], "-", "JpB"}], ")"}], "*", "JdB"}]}], 
       ")"}], "*", 
      RowBox[{"Cos", "[", "k", "]"}]}]}], ")"}], "/", "32"}]}]], "Input",
 CellChangeTimes->{{3.7178404360229053`*^9, 3.717840479201356*^9}, 
   3.717840554749014*^9, {3.717840624202569*^9, 3.717840658188909*^9}, 
   3.717911615908382*^9, {3.71792663420126*^9, 3.717926659482871*^9}, {
   3.717926723096282*^9, 3.717926750526126*^9}, 3.728131780574892*^9, {
   3.7281320766472683`*^9, 3.728132077574709*^9}, {3.7281322809971447`*^9, 
   3.728132305134*^9}, 3.728132371627081*^9, {3.728134932831369*^9, 
   3.7281349411381483`*^9}, {3.7281352558628473`*^9, 3.728135276423998*^9}, {
   3.730119384313476*^9, 3.7301193924649687`*^9}, {3.7458378919534597`*^9, 
   3.7458379052657948`*^9}},ExpressionUUID->"4c1ccdeb-6ae9-48d2-b075-\
982eae947af3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"W12o2", "[", 
   RowBox[{
   "k_", ",", "Ja_", ",", "J2_", ",", "JdB_", ",", "JpA_", ",", "JpB_", ",", 
    "JdC_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"Sin", "[", "k", "]"}], "*", "\[ImaginaryI]", "*", 
         RowBox[{"JpA", "^", "2"}]}], "-", 
        RowBox[{"JpB", "^", "2"}]}], ")"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "*", "J2"}], "-", "Ja"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "*", "JdB"}], "-", "JpA"}], ")"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Cos", "[", 
         RowBox[{"2", "*", "k"}], "]"}], "-", 
        RowBox[{
         RowBox[{"Sin", "[", 
          RowBox[{"2", "*", "k"}], "]"}], "*", "\[ImaginaryI]"}]}], ")"}], 
      "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "*", "J2"}], "-", "Ja"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "*", "JdB"}], "-", "JpA"}], ")"}]}], "-", 
     RowBox[{"2", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "*", "J2"}], "-", "Ja"}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "*", "JdC"}], "-", "JpB"}], ")"}]}], "+", 
        RowBox[{"JpA", "^", "2"}]}], ")"}], "*", 
      RowBox[{"Cos", "[", "k", "]"}]}]}], ")"}], "/", "16"}]}]], "Input",
 CellChangeTimes->{{3.71784049892384*^9, 3.717840499338871*^9}, 
   3.717840572565133*^9, {3.7178406242310753`*^9, 3.7178406581271267`*^9}, 
   3.717911618155477*^9, 3.717926691388769*^9, {3.717926723121402*^9, 
   3.71792675752791*^9}, {3.728131872251111*^9, 3.728131928924852*^9}, {
   3.728132081631151*^9, 3.7281320827599907`*^9}, {3.728132285188478*^9, 
   3.7281323071899652`*^9}, 3.728132384504342*^9, {3.7281349351355133`*^9, 
   3.728134943042212*^9}, {3.728135259382471*^9, 3.728135281609962*^9}, 
   3.7301194086913557`*^9, {3.745837909275395*^9, 3.745837913730328*^9}, {
   3.747735881774081*^9, 
   3.747735891055984*^9}},ExpressionUUID->"03b231b8-6ac4-4d16-815d-\
6da9cad4ba8c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"THIRD", " ", "ORDER"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"For", " ", "the", " ", "third"}], "-", 
     RowBox[{
     "order", " ", "expressions", " ", "of", " ", "the", " ", 
      "perturbation"}]}], ",", " ", 
    RowBox[{
    "diagonal", " ", "elements", " ", "are", " ", "complex", " ", "and", " ", 
     "one", " ", "is", " ", "the", " ", "complex", " ", "conjugate", " ", 
     "of", " ", "the", " ", "other"}], ",", " ", 
    RowBox[{"we", " ", "thus", " ", "have", " ", "W11o3"}], ",", 
    RowBox[{"W22o3", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"Conjugate", "[", "W11o3", "]"}], " ", "W12o3", " ", "and", 
       " ", "W21o3"}], "=", 
      RowBox[{"Conjugate", "[", "W12o3", "]"}]}]}]}], " ", "*)"}]}]], "Input",\

 CellChangeTimes->{{3.7458379368686943`*^9, 3.745837989439749*^9}, {
  3.746957685762207*^9, 3.746957707009856*^9}, {3.7469577652021847`*^9, 
  3.746957787066369*^9}},ExpressionUUID->"e07eec51-eac9-4107-9b99-\
e4e6d00bd817"],

Cell[BoxData[
 RowBox[{
  RowBox[{"W11o3", "[", 
   RowBox[{
   "k_", ",", "Ja_", ",", "J2_", ",", "JdB_", ",", "JpA_", ",", "JpB_", ",", 
    "JdC_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", "128"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"48", " ", 
      SuperscriptBox["J2", "3"]}], "-", 
     RowBox[{"24", " ", 
      SuperscriptBox["J2", "2"], " ", "Ja"}], "+", 
     RowBox[{"6", " ", 
      SuperscriptBox["Ja", "3"]}], "+", 
     RowBox[{"24", " ", 
      SuperscriptBox["JdB", "3"]}], "+", 
     RowBox[{"24", " ", 
      SuperscriptBox["JdC", "3"]}], "-", 
     RowBox[{"12", " ", 
      SuperscriptBox["JdB", "2"], " ", "JpA"}], "-", 
     RowBox[{"22", " ", "JdB", " ", 
      SuperscriptBox["JpA", "2"]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["JpA", "3"]}], "-", 
     RowBox[{"12", " ", 
      SuperscriptBox["JdC", "2"], " ", "JpB"}], "-", 
     RowBox[{"22", " ", "JdC", " ", 
      SuperscriptBox["JpB", "2"]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["JpB", "3"]}], "-", 
     RowBox[{"4", " ", "J2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"11", " ", 
         SuperscriptBox["Ja", "2"]}], "+", 
        RowBox[{"60", " ", "JdB", " ", "JdC"}], "-", 
        RowBox[{"30", " ", "JdC", " ", "JpA"}], "-", 
        RowBox[{"30", " ", "JdB", " ", "JpB"}], "+", 
        RowBox[{"23", " ", "JpA", " ", "JpB"}]}], ")"}]}], "+", 
     RowBox[{"2", " ", "Ja", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "JdB", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"30", " ", "JdC"}], "-", 
           RowBox[{"7", " ", "JpB"}]}], ")"}]}], "+", 
        RowBox[{"7", " ", "JpA", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", "JdC"}], "+", "JpB"}], ")"}]}]}], 
       ")"}]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"16", " ", 
         SuperscriptBox["J2", "3"]}], "-", 
        RowBox[{"24", " ", 
         SuperscriptBox["J2", "2"], " ", "Ja"}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["Ja", "3"]}], "+", 
        RowBox[{"2", " ", "JdC", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", "JdB", " ", 
            RowBox[{"(", 
             RowBox[{"JdB", "+", "JdC"}], ")"}]}], "-", 
           RowBox[{"2", " ", "JdC", " ", "JpA"}], "+", 
           SuperscriptBox["JpA", "2"]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "4"}], " ", 
            SuperscriptBox["JdB", "2"]}], "-", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{"JdB", "+", "JdC"}], ")"}], " ", "JpA"}], "+", 
           SuperscriptBox["JpA", "2"]}], ")"}], " ", "JpB"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "JdB"}], "+", "JpA"}], ")"}], " ", 
         SuperscriptBox["JpB", "2"]}], "-", 
        RowBox[{"Ja", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", 
            SuperscriptBox["JdB", "2"]}], "+", 
           RowBox[{"4", " ", "JdB", " ", "JdC"}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["JdC", "2"]}], "-", 
           RowBox[{"4", " ", "JdB", " ", "JpA"}], "+", 
           RowBox[{"10", " ", "JdC", " ", "JpA"}], "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["JpA", "2"]}], "+", 
           RowBox[{"10", " ", "JdB", " ", "JpB"}], "-", 
           RowBox[{"4", " ", "JdC", " ", "JpB"}], "-", 
           RowBox[{"7", " ", "JpA", " ", "JpB"}], "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["JpB", "2"]}]}], ")"}]}], "+", 
        RowBox[{"2", " ", "J2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"14", " ", 
            SuperscriptBox["Ja", "2"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["JdB", "2"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["JdC", "2"]}], "+", 
           RowBox[{"2", " ", "JdC", " ", "JpA"}], "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["JpA", "2"]}], "-", 
           RowBox[{"4", " ", "JdC", " ", "JpB"}], "+", 
           RowBox[{"3", " ", "JpA", " ", "JpB"}], "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["JpB", "2"]}], "+", 
           RowBox[{"2", " ", "JdB", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", 
               RowBox[{"(", 
                RowBox[{"JdC", "+", "JpA"}], ")"}]}], "+", "JpB"}], ")"}]}]}],
           ")"}]}]}], ")"}], " ", 
      RowBox[{"Cos", "[", "k", "]"}]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "J2"}], "-", "Ja"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"8", " ", 
         SuperscriptBox["J2", "2"]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["Ja", "2"]}], "-", 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "JdB"}], "-", "JpA"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "JdC"}], "-", "JpB"}], ")"}]}]}], ")"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"2", " ", "k"}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "J2"}], "-", "Ja"}], ")"}], "3"], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"3", " ", "k"}], "]"}]}], "+", 
     RowBox[{"4", " ", "\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "JdC", " ", 
         SuperscriptBox["JpA", "2"]}], "+", 
        RowBox[{"JpB", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", "JdB", " ", "JpB"}], "+", 
           RowBox[{"JpA", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "JpA"}], "+", "JpB"}], ")"}]}]}], ")"}]}]}], ")"}],
       " ", 
      RowBox[{"Sin", "[", "k", "]"}]}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.7178404360229053`*^9, 3.717840479201356*^9}, 
   3.717840554749014*^9, {3.717840624202569*^9, 3.717840658188909*^9}, 
   3.717911615908382*^9, {3.71792663420126*^9, 3.717926659482871*^9}, {
   3.717926723096282*^9, 3.717926750526126*^9}, 3.728131780574892*^9, {
   3.7281320766472683`*^9, 3.728132077574709*^9}, {3.7281322809971447`*^9, 
   3.7281323227028008`*^9}, 3.728134950330496*^9, 3.7281352855060377`*^9, 
   3.730121049632131*^9, 3.7380757971268806`*^9, {3.745837995185293*^9, 
   3.745838001338801*^9}},ExpressionUUID->"17b63e03-add9-4fca-96e5-\
0399857fc3dc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"W12o3", "[", 
   RowBox[{
   "k_", ",", "Ja_", ",", "J2_", ",", "JdB_", ",", "JpA_", ",", "JpB_", ",", 
    "JdC_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", "128"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"3", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "3"}], " ", "\[ImaginaryI]", " ", "k"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "J2"}], "+", "Ja"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "JdB"}], "-", "JpA"}], ")"}]}], "+", 
     RowBox[{"8", " ", 
      SuperscriptBox["J2", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "JdB"}], "-", 
        RowBox[{"2", " ", "JdC"}], "+", "JpA", "+", "JpB"}], ")"}]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["Ja", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "JdB"}], "-", 
        RowBox[{"10", " ", "JdC"}], "+", 
        RowBox[{"3", " ", "JpA"}], "+", 
        RowBox[{"5", " ", "JpB"}]}], ")"}]}], "+", 
     RowBox[{"2", " ", "Ja", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["JdB", "2"]}], "-", 
        RowBox[{"4", " ", "JdB", " ", 
         RowBox[{"(", 
          RowBox[{"JdC", "+", "JpA"}], ")"}]}], "+", 
        RowBox[{"JpA", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"10", " ", "JdC"}], "+", 
           RowBox[{"3", " ", "JpA"}], "-", 
           RowBox[{"3", " ", "JpB"}]}], ")"}]}], "+", 
        RowBox[{"10", " ", "JdB", " ", "JpB"}]}], ")"}]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "8"}], " ", "JdB", " ", "JdC", " ", "JpA"}], "+", 
        RowBox[{"6", " ", "JdC", " ", 
         SuperscriptBox["JpA", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["JdB", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"8", " ", "JdC"}], "-", 
           RowBox[{"4", " ", "JpB"}]}], ")"}]}], "-", 
        RowBox[{
         SuperscriptBox["JpA", "2"], " ", "JpB"}], "+", 
        RowBox[{"8", " ", "JdC", " ", 
         SuperscriptBox["JpB", "2"]}]}], ")"}]}], "-", 
     RowBox[{"4", " ", "J2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["JdB", "2"]}], "-", 
        RowBox[{"2", " ", "JdB", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "JdC"}], "+", "JpB"}], ")"}]}], "+", 
        RowBox[{"2", " ", "Ja", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", "JdC"}], "+", "JpA", "+", "JpB"}], 
          ")"}]}], "+", 
        RowBox[{"JpA", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "JdC"}], "+", "JpA", "+", 
           RowBox[{"7", " ", "JpB"}]}], ")"}]}]}], ")"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["Ja", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"14", " ", "JdB"}], "+", 
           RowBox[{"8", " ", "JdC"}], "-", 
           RowBox[{"7", " ", "JpA"}], "-", 
           RowBox[{"4", " ", "JpB"}]}], ")"}]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["J2", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", "JdB"}], "+", 
           RowBox[{"8", " ", "JdC"}], "+", "JpA", "-", 
           RowBox[{"4", " ", "JpB"}]}], ")"}]}], "-", 
        RowBox[{"JpA", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "JdC"}], "+", "JpB"}], ")"}], "2"]}], "-", 
        RowBox[{"2", " ", "Ja", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "4"}], " ", "JdB", " ", "JdC"}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["JdC", "2"]}], "+", 
           RowBox[{"10", " ", "JdC", " ", "JpA"}], "+", 
           RowBox[{"10", " ", "JdB", " ", "JpB"}], "-", 
           RowBox[{"3", " ", "JpA", " ", "JpB"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["JpB", "2"]}]}], ")"}]}], "+", 
        RowBox[{"4", " ", "J2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Ja", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "JdB"}], "-", "JpA"}], ")"}]}], "-", 
           RowBox[{"2", " ", "JdC", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "JdB"}], "-", 
              RowBox[{"4", " ", "JdC"}], "+", "JpA"}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "JdB"}], "+", 
              RowBox[{"7", " ", "JpA"}]}], ")"}], " ", "JpB"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["JpB", "2"]}]}], ")"}]}], "+", 
        RowBox[{"2", " ", "JdB", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"8", " ", 
            SuperscriptBox["JpA", "2"]}], "+", 
           RowBox[{"4", " ", "JdC", " ", 
            RowBox[{"(", 
             RowBox[{"JdC", "-", "JpB"}], ")"}]}], "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["JpB", "2"]}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"Cos", "[", "k", "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Ja", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"8", " ", 
            SuperscriptBox["JdB", "2"]}], "+", 
           RowBox[{"8", " ", "JdB", " ", "JpA"}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["JpA", "2"]}]}], ")"}]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["J2", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", "JdB"}], "+", 
           RowBox[{"6", " ", "JdC"}], "+", "JpA", "-", 
           RowBox[{"3", " ", "JpB"}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", "JdB"}], "+", "JpA"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "JdC"}], "-", "JpB"}], ")"}]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["Ja", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "JdB"}], "-", 
           RowBox[{"6", " ", "JdC"}], "+", "JpA", "+", 
           RowBox[{"3", " ", "JpB"}]}], ")"}]}], "-", 
        RowBox[{"4", " ", "J2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", 
            SuperscriptBox["JdB", "2"]}], "+", 
           RowBox[{"12", " ", "Ja", " ", "JdC"}], "-", 
           RowBox[{"2", " ", "Ja", " ", "JpA"}], "+", 
           SuperscriptBox["JpA", "2"], "-", 
           RowBox[{"6", " ", "Ja", " ", "JpB"}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"2", " ", "k"}], "]"}]}], "+", 
     RowBox[{"\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"20", " ", 
         SuperscriptBox["J2", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "JdB"}], "-", "JpA"}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["Ja", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"26", " ", "JdB"}], "-", 
           RowBox[{"13", " ", "JpA"}], "-", 
           RowBox[{"8", " ", "JpB"}]}], ")"}]}], "+", 
        RowBox[{"2", " ", "Ja", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", "JdB", " ", "JdC"}], "-", 
           RowBox[{"10", " ", "JdC", " ", "JpA"}], "-", 
           RowBox[{"10", " ", "JdB", " ", "JpB"}], "+", 
           RowBox[{"8", " ", "JdC", " ", "JpB"}], "+", 
           RowBox[{"3", " ", "JpA", " ", "JpB"}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["JpB", "2"]}]}], ")"}]}], "+", 
        RowBox[{"JpA", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "12"}], " ", 
            SuperscriptBox["JdC", "2"]}], "+", 
           RowBox[{"4", " ", "JdC", " ", "JpB"}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["JpB", "2"]}]}], ")"}]}], "+", 
        RowBox[{"2", " ", "JdB", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"8", " ", 
            SuperscriptBox["JpA", "2"]}], "+", 
           RowBox[{"12", " ", "JdC", " ", 
            RowBox[{"(", 
             RowBox[{"JdC", "-", "JpB"}], ")"}]}], "+", 
           RowBox[{"7", " ", 
            SuperscriptBox["JpB", "2"]}]}], ")"}]}], "+", 
        RowBox[{"4", " ", "J2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", "JdC", " ", "JpA"}], "+", 
           RowBox[{"7", " ", "JpA", " ", "JpB"}], "+", 
           RowBox[{"2", " ", "JdB", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "JdC"}], "+", "JpB"}], ")"}]}], "+", 
           RowBox[{"Ja", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "10"}], " ", "JdB"}], "+", 
              RowBox[{"5", " ", "JpA"}], "+", 
              RowBox[{"4", " ", "JpB"}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"Sin", "[", "k", "]"}]}], "-", 
     RowBox[{"\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"8", " ", 
         SuperscriptBox["J2", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", "JdB"}], "+", "JpA"}], ")"}]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["Ja", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "JdB"}], "+", "JpA"}], ")"}]}], "+", 
        RowBox[{"Ja", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"8", " ", 
            SuperscriptBox["JdB", "2"]}], "+", 
           RowBox[{"8", " ", "JdB", " ", "JpA"}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["JpA", "2"]}]}], ")"}]}], "-", 
        RowBox[{"4", " ", "J2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", 
            SuperscriptBox["JdB", "2"]}], "+", 
           RowBox[{"JpA", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "Ja"}], "+", "JpA"}], ")"}]}]}], 
          ")"}]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", "JdB"}], "+", "JpA"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "JdC"}], "-", "JpB"}], ")"}]}]}], ")"}], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{"2", " ", "k"}], "]"}]}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.71784049892384*^9, 3.717840499338871*^9}, 
   3.717840572565133*^9, {3.7178406242310753`*^9, 3.7178406581271267`*^9}, 
   3.717911618155477*^9, 3.717926691388769*^9, {3.717926723121402*^9, 
   3.71792675752791*^9}, {3.728131872251111*^9, 3.728131928924852*^9}, {
   3.728132081631151*^9, 3.7281320827599907`*^9}, {3.728132285188478*^9, 
   3.728132326951201*^9}, 3.7281349523229523`*^9, 3.728135286786181*^9, 
   3.7301211526724863`*^9, 3.7380759116187267`*^9, {3.745838006506466*^9, 
   3.745838013291147*^9}},ExpressionUUID->"bc17bead-a6d2-4252-8c2c-\
c6df41dedf54"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"FOURTH", " ", "ORDER"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"The", " ", "results", " ", "of", " ", "the", " ", "fourth"}], 
     "-", 
     RowBox[{"order", " ", "expressions", " ", "W11o4"}]}], ",", " ", 
    RowBox[{"W22o4", "=", 
     RowBox[{"Conjugate", "[", "W11o4", "]"}]}], ",", 
    RowBox[{
     RowBox[{"W12o4", " ", "and", " ", "W21o4"}], "=", 
     RowBox[{
      RowBox[{"Conjugate", "[", "W12o4", "]"}], " ", "are"}]}]}], " ", 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.745838071047014*^9, 3.7458380924127913`*^9}, {
  3.746957799163471*^9, 
  3.7469578351780863`*^9}},ExpressionUUID->"28d523f0-61ff-4f06-9034-\
3f61dcfc2e48"],

Cell[BoxData[
 RowBox[{
  RowBox[{"W11o4", "[", 
   RowBox[{
   "k_", ",", "Ja_", ",", "J2_", ",", "JdB_", ",", "JpA_", ",", "JpB_", ",", 
    "JdC_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", "6144"], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "416"}], " ", 
         SuperscriptBox["J2", "4"]}], "+", 
        RowBox[{"1344", " ", 
         SuperscriptBox["J2", "3"], " ", "Ja"}], "+", 
        RowBox[{"46", " ", 
         SuperscriptBox["Ja", "4"]}], "+", 
        RowBox[{"48", " ", 
         SuperscriptBox["JdB", "4"]}], "-", 
        RowBox[{"512", " ", 
         SuperscriptBox["JdB", "2"], " ", 
         SuperscriptBox["JdC", "2"]}], "+", 
        RowBox[{"48", " ", 
         SuperscriptBox["JdC", "4"]}], "+", 
        RowBox[{"288", " ", 
         SuperscriptBox["JdB", "3"], " ", "JpA"}], "+", 
        RowBox[{"384", " ", "JdB", " ", 
         SuperscriptBox["JdC", "2"], " ", "JpA"}], "-", 
        RowBox[{"568", " ", 
         SuperscriptBox["JdB", "2"], " ", 
         SuperscriptBox["JpA", "2"]}], "-", 
        RowBox[{"224", " ", 
         SuperscriptBox["JdC", "2"], " ", 
         SuperscriptBox["JpA", "2"]}], "+", 
        RowBox[{"72", " ", "JdB", " ", 
         SuperscriptBox["JpA", "3"]}], "+", 
        RowBox[{"67", " ", 
         SuperscriptBox["JpA", "4"]}], "+", 
        RowBox[{"16", " ", "JdC", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"24", " ", 
            SuperscriptBox["JdB", "2"]}], "+", 
           RowBox[{"18", " ", 
            SuperscriptBox["JdC", "2"]}], "+", 
           RowBox[{"2", " ", "JdB", " ", "JpA"}], "+", 
           RowBox[{"7", " ", 
            SuperscriptBox["JpA", "2"]}]}], ")"}], " ", "JpB"}], "-", 
        RowBox[{"8", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"28", " ", 
            SuperscriptBox["JdB", "2"]}], "+", 
           RowBox[{"71", " ", 
            SuperscriptBox["JdC", "2"]}], "-", 
           RowBox[{"14", " ", "JdB", " ", "JpA"}], "+", 
           RowBox[{"11", " ", 
            SuperscriptBox["JpA", "2"]}]}], ")"}], " ", 
         SuperscriptBox["JpB", "2"]}], "+", 
        RowBox[{"72", " ", "JdC", " ", 
         SuperscriptBox["JpB", "3"]}], "+", 
        RowBox[{"67", " ", 
         SuperscriptBox["JpB", "4"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["Ja", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"28", " ", 
            SuperscriptBox["JdB", "2"]}], "+", 
           RowBox[{"28", " ", 
            SuperscriptBox["JdC", "2"]}], "-", 
           RowBox[{"56", " ", "JdC", " ", "JpA"}], "-", 
           RowBox[{"13", " ", 
            SuperscriptBox["JpA", "2"]}], "+", 
           RowBox[{"4", " ", "JdB", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"34", " ", "JdC"}], "-", 
              RowBox[{"11", " ", "JpA"}], "-", 
              RowBox[{"14", " ", "JpB"}]}], ")"}]}], "-", 
           RowBox[{"44", " ", "JdC", " ", "JpB"}], "+", 
           RowBox[{"18", " ", "JpA", " ", "JpB"}], "-", 
           RowBox[{"13", " ", 
            SuperscriptBox["JpB", "2"]}]}], ")"}]}], "-", 
        RowBox[{"16", " ", 
         SuperscriptBox["J2", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"97", " ", 
            SuperscriptBox["Ja", "2"]}], "-", 
           RowBox[{"76", " ", 
            SuperscriptBox["JdB", "2"]}], "-", 
           RowBox[{"76", " ", 
            SuperscriptBox["JdC", "2"]}], "-", 
           RowBox[{"44", " ", "JdC", " ", "JpA"}], "-", 
           RowBox[{"7", " ", 
            SuperscriptBox["JpA", "2"]}], "+", 
           RowBox[{"JdB", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"72", " ", "JdC"}], "+", 
              RowBox[{"92", " ", "JpA"}], "-", 
              RowBox[{"44", " ", "JpB"}]}], ")"}]}], "+", 
           RowBox[{"92", " ", "JdC", " ", "JpB"}], "+", 
           RowBox[{"38", " ", "JpA", " ", "JpB"}], "-", 
           RowBox[{"7", " ", 
            SuperscriptBox["JpB", "2"]}]}], ")"}]}], "+", 
        RowBox[{"8", " ", "Ja", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", 
            SuperscriptBox["JdB", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"22", " ", "JdC"}], "+", "JpB"}], ")"}]}], "+", 
           RowBox[{"4", " ", "JdB", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"22", " ", 
               SuperscriptBox["JdC", "2"]}], "+", 
              RowBox[{"9", " ", "JdC", " ", 
               RowBox[{"(", 
                RowBox[{"JpA", "+", "JpB"}], ")"}]}], "-", 
              RowBox[{"7", " ", "JpB", " ", 
               RowBox[{"(", 
                RowBox[{"JpA", "+", "JpB"}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{"JpA", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox["JdC", "2"]}], "-", 
              RowBox[{"28", " ", "JdC", " ", 
               RowBox[{"(", 
                RowBox[{"JpA", "+", "JpB"}], ")"}]}], "+", 
              RowBox[{"15", " ", "JpB", " ", 
               RowBox[{"(", 
                RowBox[{"JpA", "+", "JpB"}], ")"}]}]}], ")"}]}]}], ")"}]}], 
        "+", 
        RowBox[{"16", " ", "J2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"23", " ", 
            SuperscriptBox["Ja", "3"]}], "-", 
           RowBox[{"72", " ", "JdB", " ", "JdC", " ", 
            RowBox[{"(", 
             RowBox[{"JdB", "+", "JdC"}], ")"}]}], "+", 
           RowBox[{"4", " ", "JdC", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "JdB"}], "+", 
              RowBox[{"11", " ", "JdC"}]}], ")"}], " ", "JpA"}], "+", 
           RowBox[{"34", " ", "JdC", " ", 
            SuperscriptBox["JpA", "2"]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "22"}], " ", 
               SuperscriptBox["JdB", "2"]}], "+", 
              RowBox[{"4", " ", "JdB", " ", "JdC"}], "+", 
              RowBox[{"13", " ", 
               RowBox[{"(", 
                RowBox[{"JdB", "+", "JdC"}], ")"}], " ", "JpA"}], "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["JpA", "2"]}]}], ")"}], " ", "JpB"}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"17", " ", "JdB"}], "-", 
              RowBox[{"8", " ", "JpA"}]}], ")"}], " ", 
            SuperscriptBox["JpB", "2"]}], "-", 
           RowBox[{"Ja", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"92", " ", 
               SuperscriptBox["JdB", "2"]}], "+", 
              RowBox[{"92", " ", 
               SuperscriptBox["JdC", "2"]}], "+", 
              RowBox[{"11", " ", 
               SuperscriptBox["JpA", "2"]}], "+", 
              RowBox[{"4", " ", "JpA", " ", "JpB"}], "+", 
              RowBox[{"11", " ", 
               SuperscriptBox["JpB", "2"]}], "-", 
              RowBox[{"18", " ", "JdC", " ", 
               RowBox[{"(", 
                RowBox[{"JpA", "+", 
                 RowBox[{"6", " ", "JpB"}]}], ")"}]}], "+", 
              RowBox[{"2", " ", "JdB", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", "JdC"}], "-", 
                 RowBox[{"9", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"6", " ", "JpA"}], "+", "JpB"}], ")"}]}]}], 
                ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"480", " ", 
         SuperscriptBox["J2", "4"]}], "-", 
        RowBox[{"480", " ", 
         SuperscriptBox["J2", "3"], " ", "Ja"}], "-", 
        RowBox[{"30", " ", 
         SuperscriptBox["Ja", "4"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["Ja", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"52", " ", 
            SuperscriptBox["JdB", "2"]}], "-", 
           RowBox[{"82", " ", "JdB", " ", "JdC"}], "+", 
           RowBox[{"52", " ", 
            SuperscriptBox["JdC", "2"]}], "-", 
           RowBox[{"52", " ", "JdB", " ", "JpA"}], "+", 
           RowBox[{"125", " ", "JdC", " ", "JpA"}], "+", 
           RowBox[{"33", " ", 
            SuperscriptBox["JpA", "2"]}]}], ")"}]}], "+", 
        RowBox[{"6", " ", "JdC", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "8"}], " ", "JdB", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["JdB", "2"], "-", 
              RowBox[{"3", " ", "JdB", " ", "JdC"}], "+", 
              SuperscriptBox["JdC", "2"]}], ")"}]}], "+", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"11", " ", 
               SuperscriptBox["JdB", "2"]}], "+", 
              SuperscriptBox["JdC", "2"]}], ")"}], " ", "JpA"}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"JdB", "-", 
              RowBox[{"3", " ", "JdC"}]}], ")"}], " ", 
            SuperscriptBox["JpA", "2"]}], "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["JpA", "3"]}]}], ")"}]}], "-", 
        RowBox[{"4", " ", "Ja", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"24", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["JdB", "3"], "+", 
              SuperscriptBox["JdC", "3"]}], ")"}]}], "+", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "3"}], " ", 
               SuperscriptBox["JdB", "2"]}], "+", 
              RowBox[{"26", " ", "JdB", " ", "JdC"}], "+", 
              RowBox[{"14", " ", 
               SuperscriptBox["JdC", "2"]}]}], ")"}], " ", "JpA"}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"15", " ", "JdB"}], "-", 
              RowBox[{"13", " ", "JdC"}]}], ")"}], " ", 
            SuperscriptBox["JpA", "2"]}], "+", 
           RowBox[{"9", " ", 
            SuperscriptBox["JpA", "3"]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["Ja", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"250", " ", "JdB"}], "-", 
              RowBox[{"104", " ", "JdC"}], "-", 
              RowBox[{"105", " ", "JpA"}]}], ")"}]}], "+", 
           RowBox[{"8", " ", "Ja", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "28"}], " ", 
               SuperscriptBox["JdB", "2"]}], "-", 
              RowBox[{"52", " ", "JdB", " ", "JdC"}], "+", 
              RowBox[{"6", " ", 
               SuperscriptBox["JdC", "2"]}], "+", 
              RowBox[{"11", " ", "JdB", " ", "JpA"}], "+", 
              RowBox[{"11", " ", "JdC", " ", "JpA"}], "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["JpA", "2"]}]}], ")"}]}], "+", 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"8", " ", "JdB", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["JdB", "2"], "+", 
                 RowBox[{"11", " ", 
                  SuperscriptBox["JdC", "2"]}]}], ")"}]}], "-", 
              RowBox[{"28", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", 
                  SuperscriptBox["JdB", "2"]}], "-", 
                 RowBox[{"2", " ", "JdB", " ", "JdC"}], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["JdC", "2"]}]}], ")"}], " ", "JpA"}], "+", 
              RowBox[{"6", " ", 
               RowBox[{"(", 
                RowBox[{"JdB", "-", 
                 RowBox[{"6", " ", "JdC"}]}], ")"}], " ", 
               SuperscriptBox["JpA", "2"]}], "+", 
              SuperscriptBox["JpA", "3"]}], ")"}]}]}], ")"}], " ", "JpB"}], 
        "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"66", " ", 
            SuperscriptBox["Ja", "2"]}], "+", 
           RowBox[{"8", " ", "Ja", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"13", " ", "JdB"}], "-", 
              RowBox[{"15", " ", "JdC"}], "+", 
              RowBox[{"8", " ", "JpA"}]}], ")"}]}], "+", 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "12"}], " ", 
               SuperscriptBox["JdB", "2"]}], "+", 
              RowBox[{"4", " ", "JdB", " ", 
               RowBox[{"(", 
                RowBox[{"JdC", "-", 
                 RowBox[{"9", " ", "JpA"}]}], ")"}]}], "+", 
              RowBox[{"JpA", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"6", " ", "JdC"}], "+", 
                 RowBox[{"13", " ", "JpA"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
         " ", 
         SuperscriptBox["JpB", "2"]}], "+", 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "12"}], " ", "Ja"}], "+", 
           RowBox[{"10", " ", "JdB"}], "+", "JpA"}], ")"}], " ", 
         SuperscriptBox["JpB", "3"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["J2", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"144", " ", 
            SuperscriptBox["Ja", "2"]}], "+", 
           RowBox[{"72", " ", 
            SuperscriptBox["JdB", "2"]}], "+", 
           RowBox[{"72", " ", 
            SuperscriptBox["JdC", "2"]}], "+", 
           RowBox[{"186", " ", "JdC", " ", "JpA"}], "+", 
           RowBox[{"82", " ", 
            SuperscriptBox["JpA", "2"]}], "-", 
           RowBox[{"6", " ", "JdB", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"62", " ", "JdC"}], "+", 
              RowBox[{"12", " ", "JpA"}], "-", 
              RowBox[{"31", " ", "JpB"}]}], ")"}]}], "-", 
           RowBox[{"72", " ", "JdC", " ", "JpB"}], "+", 
           RowBox[{"35", " ", "JpA", " ", "JpB"}], "+", 
           RowBox[{"82", " ", 
            SuperscriptBox["JpB", "2"]}]}], ")"}]}], "+", 
        RowBox[{"4", " ", "J2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "6"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"9", " ", 
               SuperscriptBox["Ja", "3"]}], "-", 
              RowBox[{"66", " ", "Ja", " ", "JdB", " ", "JdC"}], "-", 
              RowBox[{"4", " ", 
               RowBox[{"(", 
                RowBox[{"JdB", "-", 
                 RowBox[{"2", " ", "JdC"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "JdB"}], "-", "JdC"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"JdB", "+", "JdC"}], ")"}]}]}], ")"}]}], "-", 
           RowBox[{"6", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox["JdB", "2"]}], "+", 
              RowBox[{"57", " ", "Ja", " ", "JdC"}], "-", 
              RowBox[{"6", " ", "JdB", " ", "JdC"}]}], ")"}], " ", "JpA"}], 
           "-", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"16", " ", "Ja"}], "-", 
              RowBox[{"15", " ", "JdB"}], "+", 
              RowBox[{"2", " ", "JdC"}]}], ")"}], " ", 
            SuperscriptBox["JpA", "2"]}], "+", 
           RowBox[{"18", " ", 
            SuperscriptBox["JpA", "3"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"12", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", "JdB"}], "-", 
                 RowBox[{"2", " ", "JdC"}]}], ")"}], " ", "JdC"}], "+", 
              RowBox[{"142", " ", 
               RowBox[{"(", 
                RowBox[{"JdB", "+", "JdC"}], ")"}], " ", "JpA"}], "-", 
              RowBox[{"43", " ", 
               SuperscriptBox["JpA", "2"]}], "+", 
              RowBox[{"Ja", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "342"}], " ", "JdB"}], "+", 
                 RowBox[{"115", " ", "JpA"}]}], ")"}]}]}], ")"}], " ", 
            "JpB"}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"64", " ", "Ja"}], "+", 
              RowBox[{"8", " ", "JdB"}], "-", 
              RowBox[{"60", " ", "JdC"}], "+", 
              RowBox[{"43", " ", "JpA"}]}], ")"}], " ", 
            SuperscriptBox["JpB", "2"]}], "+", 
           RowBox[{"18", " ", 
            SuperscriptBox["JpB", "3"]}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"Cos", "[", "k", "]"}]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"96", " ", 
         SuperscriptBox["J2", "4"]}], "+", 
        RowBox[{"1152", " ", 
         SuperscriptBox["J2", "3"], " ", "Ja"}], "+", 
        RowBox[{"90", " ", 
         SuperscriptBox["Ja", "4"]}], "+", 
        RowBox[{"15", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", "JdB"}], "+", "JpA"}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", "JdC"}], "+", "JpB"}], ")"}], "2"]}], 
        "-", 
        RowBox[{"8", " ", 
         SuperscriptBox["J2", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"96", " ", 
            SuperscriptBox["Ja", "2"]}], "-", 
           RowBox[{"36", " ", 
            SuperscriptBox["JdB", "2"]}], "-", 
           RowBox[{"36", " ", 
            SuperscriptBox["JdC", "2"]}], "-", 
           RowBox[{"48", " ", "JdC", " ", "JpA"}], "-", 
           RowBox[{"29", " ", 
            SuperscriptBox["JpA", "2"]}], "+", 
           RowBox[{"12", " ", "JdB", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"8", " ", "JdC"}], "+", 
              RowBox[{"3", " ", "JpA"}], "-", 
              RowBox[{"4", " ", "JpB"}]}], ")"}]}], "+", 
           RowBox[{"36", " ", "JdC", " ", "JpB"}], "-", 
           RowBox[{"48", " ", "JpA", " ", "JpB"}], "-", 
           RowBox[{"29", " ", 
            SuperscriptBox["JpB", "2"]}]}], ")"}]}], "+", 
        RowBox[{"16", " ", "Ja", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"JdC", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"12", " ", "JdB", " ", 
               RowBox[{"(", 
                RowBox[{"JdB", "+", "JdC"}], ")"}]}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{"JdB", "+", "JdC"}], ")"}], " ", "JpA"}], "-", 
              RowBox[{"7", " ", 
               SuperscriptBox["JpA", "2"]}]}], ")"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["JdB", "2"], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"JdC", "-", 
                 RowBox[{"2", " ", "JpA"}]}], ")"}], " ", "JpA"}], "+", 
              RowBox[{"JdB", " ", 
               RowBox[{"(", 
                RowBox[{"JdC", "+", "JpA"}], ")"}]}]}], ")"}], " ", "JpB"}], 
           "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "7"}], " ", "JdB"}], "+", 
              RowBox[{"4", " ", "JpA"}]}], ")"}], " ", 
            SuperscriptBox["JpB", "2"]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["Ja", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"8", " ", 
            SuperscriptBox["JdB", "2"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["JdC", "2"]}], "+", 
           RowBox[{"42", " ", 
            SuperscriptBox["JpA", "2"]}], "+", 
           RowBox[{"8", " ", "JdB", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"88", " ", "JdC"}], "-", "JpA", "-", 
              RowBox[{"12", " ", "JpB"}]}], ")"}]}], "+", 
           RowBox[{"64", " ", "JpA", " ", "JpB"}], "+", 
           RowBox[{"42", " ", 
            SuperscriptBox["JpB", "2"]}], "-", 
           RowBox[{"8", " ", "JdC", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"12", " ", "JpA"}], "+", "JpB"}], ")"}]}]}], ")"}]}], 
        "+", 
        RowBox[{"8", " ", "J2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "30"}], " ", 
            SuperscriptBox["Ja", "3"]}], "+", 
           RowBox[{"8", " ", "JdC", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "6"}], " ", "JdB", " ", 
               RowBox[{"(", 
                RowBox[{"JdB", "+", "JdC"}], ")"}]}], "+", 
              RowBox[{"3", " ", "JdC", " ", "JpA"}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["JpA", "2"]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"12", " ", 
               SuperscriptBox["JdB", "2"]}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{"JdB", "+", "JdC"}], ")"}], " ", "JpA"}], "-", 
              RowBox[{"7", " ", 
               SuperscriptBox["JpA", "2"]}]}], ")"}], " ", "JpB"}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"16", " ", "JdB"}], "-", 
              RowBox[{"7", " ", "JpA"}]}], ")"}], " ", 
            SuperscriptBox["JpB", "2"]}], "-", 
           RowBox[{"Ja", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"36", " ", 
               SuperscriptBox["JdB", "2"]}], "+", 
              RowBox[{"36", " ", 
               SuperscriptBox["JdC", "2"]}], "-", 
              RowBox[{"36", " ", "JdB", " ", "JpA"}], "+", 
              RowBox[{"64", " ", "JdC", " ", "JpA"}], "+", 
              RowBox[{"29", " ", 
               SuperscriptBox["JpA", "2"]}], "+", 
              RowBox[{"64", " ", "JdB", " ", "JpB"}], "-", 
              RowBox[{"36", " ", "JdC", " ", "JpB"}], "+", 
              RowBox[{"8", " ", "JpA", " ", "JpB"}], "+", 
              RowBox[{"29", " ", 
               SuperscriptBox["JpB", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}], 
      " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"2", " ", "k"}], "]"}]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "J2"}], "+", "Ja"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"48", " ", 
         SuperscriptBox["J2", "2"]}], "-", 
        RowBox[{"32", " ", 
         SuperscriptBox["Ja", "2"]}], "-", 
        RowBox[{"45", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "JdB"}], "-", "JpA"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "JdC"}], "-", "JpB"}], ")"}]}]}], ")"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"3", " ", "k"}], "]"}]}], "-", 
     RowBox[{"30", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "J2"}], "+", "Ja"}], ")"}], "4"], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"4", " ", "k"}], "]"}]}], "+", 
     RowBox[{"12", " ", "\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "16"}], " ", "JdB", " ", 
         RowBox[{"(", 
          RowBox[{"JdB", "-", "JdC"}], ")"}], " ", "JdC", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", "J2"}], "+", "Ja", "+", 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{"JdB", "+", "JdC"}], ")"}]}]}], ")"}]}], "-", 
        RowBox[{"8", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "3"}], " ", "Ja", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "J2"}], "+", "Ja", "-", 
              RowBox[{"2", " ", "JdB"}]}], ")"}], " ", "JdB"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", "J2"}], "-", 
              RowBox[{"10", " ", "Ja"}], "-", 
              RowBox[{"9", " ", "JdB"}]}], ")"}], " ", "JdB", " ", "JdC"}], 
           "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"J2", "+", 
              RowBox[{"5", " ", "Ja"}]}], ")"}], " ", 
            SuperscriptBox["JdC", "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["JdC", "3"]}]}], ")"}], " ", "JpA"}], "+", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "3"}], " ", "Ja", " ", 
            RowBox[{"(", 
             RowBox[{"Ja", "-", 
              RowBox[{"4", " ", "JdB"}]}], ")"}]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"9", " ", "Ja"}], "+", "JdB"}], ")"}], " ", "JdC"}], 
           "+", 
           RowBox[{"2", " ", "J2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", "Ja"}], "+", "JdC"}], ")"}]}]}], ")"}], " ", 
         SuperscriptBox["JpA", "2"]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "6"}], " ", "Ja"}], "+", 
           RowBox[{"11", " ", "JdC"}]}], ")"}], " ", 
         SuperscriptBox["JpA", "3"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"8", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["JdB", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "J2"}], "+", 
                 RowBox[{"10", " ", "Ja"}], "+", 
                 RowBox[{"3", " ", "JdB"}]}], ")"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"6", " ", "J2", " ", "Ja"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["Ja", "2"]}], "+", 
                 RowBox[{"4", " ", "J2", " ", "JdB"}], "-", 
                 RowBox[{"10", " ", "Ja", " ", "JdB"}]}], ")"}], " ", "JdC"}],
               "+", 
              RowBox[{"3", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "Ja"}], "-", 
                 RowBox[{"3", " ", "JdB"}]}], ")"}], " ", 
               SuperscriptBox["JdC", "2"]}]}], ")"}]}], "-", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{"JdB", "-", "JdC"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"26", " ", "J2"}], "+", 
              RowBox[{"17", " ", "Ja"}], "+", 
              RowBox[{"3", " ", 
               RowBox[{"(", 
                RowBox[{"JdB", "+", "JdC"}], ")"}]}]}], ")"}], " ", "JpA"}], 
           "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"24", " ", "J2"}], "+", 
              RowBox[{"7", " ", "Ja"}], "-", 
              RowBox[{"11", " ", "JdB"}]}], ")"}], " ", 
            SuperscriptBox["JpA", "2"]}], "-", 
           RowBox[{"5", " ", 
            SuperscriptBox["JpA", "3"]}]}], ")"}], " ", "JpB"}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "6"}], " ", 
            SuperscriptBox["Ja", "2"]}], "-", 
           RowBox[{"18", " ", "Ja", " ", "JdB"}], "+", 
           RowBox[{"24", " ", "Ja", " ", "JdC"}], "-", 
           RowBox[{"2", " ", "JdB", " ", "JdC"}], "+", 
           RowBox[{"7", " ", "Ja", " ", "JpA"}], "-", 
           RowBox[{"11", " ", "JdC", " ", "JpA"}], "+", 
           RowBox[{"4", " ", "J2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", "Ja"}], "+", "JdB", "+", 
              RowBox[{"6", " ", "JpA"}]}], ")"}]}]}], ")"}], " ", 
         SuperscriptBox["JpB", "2"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"12", " ", "Ja"}], "-", 
           RowBox[{"22", " ", "JdB"}], "+", 
           RowBox[{"5", " ", "JpA"}]}], ")"}], " ", 
         SuperscriptBox["JpB", "3"]}]}], ")"}], " ", 
      RowBox[{"Sin", "[", "k", "]"}]}], "+", 
     RowBox[{"24", " ", "\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "JdC", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "J2"}], "-", "Ja"}], ")"}], " ", "JdB", " ", 
            RowBox[{"(", 
             RowBox[{"JdB", "-", "JdC"}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"J2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "6"}], " ", "Ja"}], "+", 
                 RowBox[{"4", " ", "JdC"}]}], ")"}]}], "+", 
              RowBox[{"Ja", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", "Ja"}], "-", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"3", " ", "JdB"}], "+", "JdC"}], ")"}]}]}], 
                ")"}]}]}], ")"}], " ", "JpA"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", "J2"}], "+", "Ja"}], ")"}], " ", 
            SuperscriptBox["JpA", "2"]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "JdB", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", "J2"}], "+", "Ja"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "3"}], " ", "Ja"}], "+", 
                 RowBox[{"2", " ", "JdB"}]}], ")"}]}], "+", 
              RowBox[{"6", " ", "Ja", " ", "JdC"}]}], ")"}]}], "+", 
           RowBox[{"6", " ", "Ja", " ", 
            RowBox[{"(", 
             RowBox[{"JdB", "-", "JdC"}], ")"}], " ", "JpA"}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", "J2"}], "+", "Ja"}], ")"}], " ", 
            SuperscriptBox["JpA", "2"]}]}], ")"}], " ", "JpB"}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", "J2"}], "+", "Ja"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "JdB"}], "-", "JpA"}], ")"}], " ", 
         SuperscriptBox["JpB", "2"]}]}], ")"}], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{"2", " ", "k"}], "]"}]}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.7178404360229053`*^9, 3.717840479201356*^9}, 
   3.717840554749014*^9, {3.717840624202569*^9, 3.717840658188909*^9}, 
   3.717911615908382*^9, {3.71792663420126*^9, 3.717926659482871*^9}, {
   3.717926723096282*^9, 3.717926750526126*^9}, 3.728131780574892*^9, {
   3.7281320766472683`*^9, 3.728132077574709*^9}, {3.7281322809971447`*^9, 
   3.728132305134*^9}, {3.728132336536839*^9, 3.728132336839705*^9}, 
   3.728134962547834*^9, 3.728135291490264*^9, {3.730121270481703*^9, 
   3.730121284204945*^9}, {3.73807594171811*^9, 3.738075944496325*^9}, {
   3.7458380972053423`*^9, 
   3.745838106404258*^9}},ExpressionUUID->"6eea26cb-9601-4875-88d4-\
da5c2eca5018"],

Cell[BoxData[
 RowBox[{
  RowBox[{"W12o4", "[", 
   RowBox[{
   "k_", ",", "Ja_", ",", "J2_", ",", "JdB_", ",", "JpA_", ",", "JpB_", ",", 
    "JdC_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", "1536"], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"6", " ", "JdC", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "8"}], " ", 
         SuperscriptBox["JdB", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", "JdB"}], "+", "JdC"}], ")"}]}], "+", 
        RowBox[{"8", " ", "JdB", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "JdB"}], "+", "JdC"}], ")"}], " ", "JpA"}], "-", 
        
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"5", " ", "JdB"}], "+", "JdC"}], ")"}], " ", 
         SuperscriptBox["JpA", "2"]}], "-", 
        RowBox[{"11", " ", 
         SuperscriptBox["JpA", "3"]}]}], ")"}]}], "+", 
     RowBox[{"6", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"16", " ", 
         SuperscriptBox["JdB", "3"]}], "+", 
        RowBox[{"14", " ", 
         SuperscriptBox["JdB", "2"], " ", "JpA"}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["JpA", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"JdC", "+", "JpA"}], ")"}]}], "-", 
        RowBox[{"JdB", " ", "JpA", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"6", " ", "JdC"}], "+", "JpA"}], ")"}]}]}], ")"}], " ", 
      "JpB"}], "-", 
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"24", " ", 
         SuperscriptBox["JdB", "2"]}], "+", 
        RowBox[{"64", " ", 
         SuperscriptBox["JdC", "2"]}], "-", 
        RowBox[{"54", " ", "JdB", " ", "JpA"}], "+", 
        RowBox[{"17", " ", 
         SuperscriptBox["JpA", "2"]}]}], ")"}], " ", 
      SuperscriptBox["JpB", "2"]}], "+", 
     RowBox[{"48", " ", 
      SuperscriptBox["JpB", "4"]}], "+", 
     RowBox[{"24", " ", 
      SuperscriptBox["J2", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"6", " ", "JdB"}], "-", 
        RowBox[{"8", " ", "JdC"}], "-", 
        RowBox[{"3", " ", "JpA"}], "+", 
        RowBox[{"4", " ", "JpB"}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["Ja", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "10"}], " ", "JdB"}], "-", 
        RowBox[{"72", " ", "JdC"}], "+", 
        RowBox[{"19", " ", "JpA"}], "+", 
        RowBox[{"36", " ", "JpB"}]}], ")"}]}], "-", 
     RowBox[{
      SuperscriptBox["Ja", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"124", " ", 
         SuperscriptBox["JdB", "2"]}], "+", 
        RowBox[{"328", " ", 
         SuperscriptBox["JdC", "2"]}], "+", 
        RowBox[{"31", " ", 
         SuperscriptBox["JpA", "2"]}], "+", 
        RowBox[{"4", " ", "JdC", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"33", " ", "JpA"}], "-", 
           RowBox[{"64", " ", "JpB"}]}], ")"}]}], "-", 
        RowBox[{"4", " ", "JdB", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"8", " ", "JdC"}], "+", 
           RowBox[{"35", " ", "JpA"}], "-", 
           RowBox[{"26", " ", "JpB"}]}], ")"}]}], "-", 
        RowBox[{"60", " ", "JpA", " ", "JpB"}], "+", 
        RowBox[{"66", " ", 
         SuperscriptBox["JpB", "2"]}]}], ")"}]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["J2", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"36", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["JdB", "2"], "-", 
           RowBox[{"2", " ", "JdB", " ", "JdC"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["JdC", "2"]}]}], ")"}]}], "+", 
        RowBox[{"31", " ", 
         SuperscriptBox["JpA", "2"]}], "+", 
        RowBox[{"92", " ", "JpA", " ", "JpB"}], "+", 
        RowBox[{"26", " ", 
         SuperscriptBox["JpB", "2"]}], "+", 
        RowBox[{"Ja", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"102", " ", "JdB"}], "-", 
           RowBox[{"24", " ", "JdC"}], "-", 
           RowBox[{"17", " ", "JpA"}], "+", 
           RowBox[{"12", " ", "JpB"}]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{"Ja", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "24"}], " ", 
         SuperscriptBox["JdB", "3"]}], "-", 
        RowBox[{"12", " ", 
         SuperscriptBox["JdB", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", "JdC"}], "+", "JpA", "-", 
           RowBox[{"11", " ", "JpB"}]}], ")"}]}], "+", 
        RowBox[{"2", " ", "JdB", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "84"}], " ", 
            SuperscriptBox["JdC", "2"]}], "+", 
           RowBox[{"114", " ", "JdC", " ", "JpA"}], "+", 
           RowBox[{"27", " ", 
            SuperscriptBox["JpA", "2"]}], "+", 
           RowBox[{"272", " ", "JdC", " ", "JpB"}], "-", 
           RowBox[{"93", " ", "JpA", " ", "JpB"}], "-", 
           RowBox[{"71", " ", 
            SuperscriptBox["JpB", "2"]}]}], ")"}]}], "+", 
        RowBox[{"JpA", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"340", " ", 
            SuperscriptBox["JdC", "2"]}], "-", 
           RowBox[{"6", " ", "JdC", " ", "JpA"}], "+", 
           RowBox[{"27", " ", 
            SuperscriptBox["JpA", "2"]}], "-", 
           RowBox[{"272", " ", "JdC", " ", "JpB"}], "+", 
           RowBox[{"24", " ", "JpA", " ", "JpB"}], "+", 
           RowBox[{"43", " ", 
            SuperscriptBox["JpB", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{"2", " ", "J2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"8", " ", "JdB", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["JdB", "2"], "+", 
              RowBox[{"4", " ", "JdB", " ", "JdC"}], "+", 
              RowBox[{"7", " ", 
               SuperscriptBox["JdC", "2"]}]}], ")"}]}], "-", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"11", " ", 
               SuperscriptBox["JdB", "2"]}], "+", 
              RowBox[{"2", " ", "JdB", " ", "JdC"}], "+", 
              RowBox[{"7", " ", 
               SuperscriptBox["JdC", "2"]}]}], ")"}], " ", "JpA"}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"JdB", "+", 
              RowBox[{"2", " ", "JdC"}]}], ")"}], " ", 
            SuperscriptBox["JpA", "2"]}], "-", 
           RowBox[{"5", " ", 
            SuperscriptBox["JpA", "3"]}]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"12", " ", "JdB", " ", 
            RowBox[{"(", 
             RowBox[{"JdB", "-", 
              RowBox[{"9", " ", "JdC"}]}], ")"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"24", " ", "JdB"}], "+", 
              RowBox[{"37", " ", "JdC"}]}], ")"}], " ", "JpA"}], "-", 
           RowBox[{"9", " ", 
            SuperscriptBox["JpA", "2"]}]}], ")"}], " ", "JpB"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"98", " ", "JdB"}], "+", 
           RowBox[{"19", " ", "JpA"}]}], ")"}], " ", 
         SuperscriptBox["JpB", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["Ja", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", "JdB"}], "-", 
           RowBox[{"120", " ", "JdC"}], "+", 
           RowBox[{"21", " ", "JpA"}], "+", 
           RowBox[{"60", " ", "JpB"}]}], ")"}]}], "+", 
        RowBox[{"Ja", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"144", " ", 
            SuperscriptBox["JdC", "2"]}], "+", 
           RowBox[{"212", " ", "JdC", " ", "JpA"}], "+", 
           RowBox[{"70", " ", 
            SuperscriptBox["JpA", "2"]}], "-", 
           RowBox[{"4", " ", "JdB", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"18", " ", "JdC"}], "+", "JpA", "-", 
              RowBox[{"52", " ", "JpB"}]}], ")"}]}], "-", 
           RowBox[{"20", " ", "JpA", " ", "JpB"}], "+", 
           RowBox[{"52", " ", 
            SuperscriptBox["JpB", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "48"}], " ", "JdB", " ", 
         SuperscriptBox["JdC", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"JdB", "+", 
           RowBox[{"2", " ", "JdC"}]}], ")"}]}], "+", 
        RowBox[{"48", " ", 
         SuperscriptBox["JdC", "3"], " ", "JpA"}], "-", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"48", " ", 
            SuperscriptBox["JdB", "2"]}], "+", 
           RowBox[{"19", " ", 
            SuperscriptBox["JdC", "2"]}]}], ")"}], " ", 
         SuperscriptBox["JpA", "2"]}], "+", 
        RowBox[{"48", " ", 
         SuperscriptBox["JpA", "4"]}], "+", 
        RowBox[{"144", " ", 
         SuperscriptBox["J2", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "JdC"}], "-", "JpB"}], ")"}]}], "+", 
        RowBox[{"8", " ", "JdC", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"6", " ", "JdB", " ", 
            RowBox[{"(", 
             RowBox[{"JdB", "+", "JdC"}], ")"}]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"JdB", "-", 
              RowBox[{"12", " ", "JdC"}]}], ")"}], " ", "JpA"}], "+", 
           RowBox[{"19", " ", 
            SuperscriptBox["JpA", "2"]}]}], ")"}], " ", "JpB"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "28"}], " ", 
            SuperscriptBox["JdB", "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"36", " ", "JdC"}], "-", 
              RowBox[{"49", " ", "JpA"}]}], ")"}], " ", "JpA"}], "+", 
           RowBox[{"20", " ", "JdB", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "6"}], " ", "JdC"}], "+", "JpA"}], ")"}]}]}], 
          ")"}], " ", 
         SuperscriptBox["JpB", "2"]}], "-", 
        RowBox[{"36", " ", "JdB", " ", 
         SuperscriptBox["JpB", "3"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["Ja", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "8"}], " ", "JdB"}], "-", 
           RowBox[{"10", " ", "JdC"}], "+", 
           RowBox[{"6", " ", "JpA"}], "+", 
           RowBox[{"5", " ", "JpB"}]}], ")"}]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["Ja", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"160", " ", 
            SuperscriptBox["JdB", "2"]}], "+", 
           RowBox[{"124", " ", 
            SuperscriptBox["JdC", "2"]}], "+", 
           RowBox[{"45", " ", 
            SuperscriptBox["JpA", "2"]}], "-", 
           RowBox[{"2", " ", "JdB", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"12", " ", "JdC"}], "+", 
              RowBox[{"70", " ", "JpA"}], "-", 
              RowBox[{"35", " ", "JpB"}]}], ")"}]}], "+", 
           RowBox[{"32", " ", "JdC", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", "JpA"}], "-", 
              RowBox[{"5", " ", "JpB"}]}], ")"}]}], "-", 
           RowBox[{"34", " ", "JpA", " ", "JpB"}], "+", 
           RowBox[{"53", " ", 
            SuperscriptBox["JpB", "2"]}]}], ")"}]}], "+", 
        RowBox[{"2", " ", "J2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "4"}], " ", 
            SuperscriptBox["Ja", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"44", " ", "JdB"}], "+", "JdC", "-", 
              RowBox[{"20", " ", "JpA"}]}], ")"}]}], "+", 
           RowBox[{"2", " ", "JdC", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"108", " ", 
               SuperscriptBox["JdB", "2"]}], "+", 
              RowBox[{"72", " ", "JdB", " ", "JdC"}], "+", 
              RowBox[{"24", " ", 
               SuperscriptBox["JdC", "2"]}], "-", 
              RowBox[{"132", " ", "JdB", " ", "JpA"}], "+", 
              RowBox[{"35", " ", 
               SuperscriptBox["JpA", "2"]}]}], ")"}]}], "+", 
           RowBox[{"8", " ", "Ja", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"12", " ", 
               SuperscriptBox["JdB", "2"]}], "-", 
              RowBox[{"JdB", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"21", " ", "JdC"}], "+", "JpA"}], ")"}]}], "+", 
              RowBox[{"JpA", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"50", " ", "JdC"}], "+", 
                 RowBox[{"11", " ", "JpA"}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["Ja", "2"], "+", 
                 RowBox[{"106", " ", "Ja", " ", "JdB"}], "-", 
                 RowBox[{"6", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"9", " ", 
                    SuperscriptBox["JdB", "2"]}], "+", 
                    RowBox[{"6", " ", "JdB", " ", "JdC"}], "+", 
                    RowBox[{"22", " ", 
                    SuperscriptBox["JdC", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
              RowBox[{"4", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"11", " ", "Ja"}], "-", 
                 RowBox[{"29", " ", "JdB"}], "-", 
                 RowBox[{"34", " ", "JdC"}]}], ")"}], " ", "JpA"}], "+", 
              RowBox[{"29", " ", 
               SuperscriptBox["JpA", "2"]}]}], ")"}], " ", "JpB"}], "+", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"40", " ", "Ja"}], "-", 
              RowBox[{"4", " ", "JdB"}], "-", 
              RowBox[{"3", " ", "JdC"}], "+", 
              RowBox[{"4", " ", "JpA"}]}], ")"}], " ", 
            SuperscriptBox["JpB", "2"]}], "-", 
           RowBox[{"30", " ", 
            SuperscriptBox["JpB", "3"]}]}], ")"}]}], "+", 
        RowBox[{"Ja", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", "JdC", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"108", " ", 
               SuperscriptBox["JdB", "2"]}], "+", 
              RowBox[{"24", " ", 
               SuperscriptBox["JdC", "2"]}], "-", 
              RowBox[{"4", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"69", " ", "JdB"}], "+", 
                 RowBox[{"28", " ", "JdC"}]}], ")"}], " ", "JpA"}], "+", 
              RowBox[{"47", " ", 
               SuperscriptBox["JpA", "2"]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"99", " ", 
                  SuperscriptBox["JdB", "2"]}], "+", 
                 RowBox[{"62", " ", "JdB", " ", "JdC"}], "+", 
                 RowBox[{"66", " ", 
                  SuperscriptBox["JdC", "2"]}]}], ")"}]}], "-", 
              RowBox[{"4", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"79", " ", "JdB"}], "+", 
                 RowBox[{"62", " ", "JdC"}]}], ")"}], " ", "JpA"}], "+", 
              RowBox[{"31", " ", 
               SuperscriptBox["JpA", "2"]}]}], ")"}], " ", "JpB"}], "+", 
           RowBox[{"12", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "JdB"}], "+", "JdC", "+", 
              RowBox[{"2", " ", "JpA"}]}], ")"}], " ", 
            SuperscriptBox["JpB", "2"]}], "+", 
           RowBox[{"30", " ", 
            SuperscriptBox["JpB", "3"]}]}], ")"}]}], "-", 
        RowBox[{"8", " ", 
         SuperscriptBox["J2", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"24", " ", 
            SuperscriptBox["JdB", "2"]}], "+", 
           RowBox[{"36", " ", 
            SuperscriptBox["JdC", "2"]}], "+", 
           RowBox[{"12", " ", "JdC", " ", "JpA"}], "+", 
           RowBox[{"21", " ", 
            SuperscriptBox["JpA", "2"]}], "+", 
           RowBox[{"Ja", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"102", " ", "JdC"}], "-", 
              RowBox[{"2", " ", "JpA"}], "-", 
              RowBox[{"51", " ", "JpB"}]}], ")"}]}], "+", 
           RowBox[{"86", " ", "JpA", " ", "JpB"}], "+", 
           RowBox[{"31", " ", 
            SuperscriptBox["JpB", "2"]}], "-", 
           RowBox[{"12", " ", "JdB", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"5", " ", "JdC"}], "+", "JpB"}], ")"}]}]}], ")"}]}]}], 
       ")"}], " ", 
      RowBox[{"Cos", "[", "k", "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"48", " ", 
         SuperscriptBox["J2", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "JdB"}], "-", 
           RowBox[{"8", " ", "JdC"}], "-", "JpA", "+", 
           RowBox[{"4", " ", "JpB"}]}], ")"}]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["Ja", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "5"}], " ", "JdB"}], "-", 
           RowBox[{"28", " ", "JdC"}], "+", 
           RowBox[{"6", " ", "JpA"}], "+", 
           RowBox[{"14", " ", "JpB"}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["Ja", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"124", " ", 
            SuperscriptBox["JdB", "2"]}], "-", 
           RowBox[{"16", " ", 
            SuperscriptBox["JdC", "2"]}], "+", 
           RowBox[{"8", " ", "JdC", " ", "JpA"}], "+", 
           RowBox[{"75", " ", 
            SuperscriptBox["JpA", "2"]}], "-", 
           RowBox[{"4", " ", "JdB", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", "JdC"}], "+", 
              RowBox[{"45", " ", "JpA"}], "-", 
              RowBox[{"38", " ", "JpB"}]}], ")"}]}], "-", 
           RowBox[{"8", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", "JdC"}], "+", "JpA"}], ")"}], " ", "JpB"}], 
           "+", 
           RowBox[{"40", " ", 
            SuperscriptBox["JpB", "2"]}]}], ")"}]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["J2", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"36", " ", 
            SuperscriptBox["JdB", "2"]}], "-", 
           RowBox[{"48", " ", 
            SuperscriptBox["JdC", "2"]}], "-", 
           RowBox[{"24", " ", "JdC", " ", "JpA"}], "+", 
           RowBox[{"31", " ", 
            SuperscriptBox["JpA", "2"]}], "+", 
           RowBox[{"4", " ", "Ja", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", "JdB"}], "+", 
              RowBox[{"12", " ", "JdC"}], "-", 
              RowBox[{"10", " ", "JpA"}], "-", 
              RowBox[{"6", " ", "JpB"}]}], ")"}]}], "+", 
           RowBox[{"80", " ", "JpA", " ", "JpB"}], "+", 
           RowBox[{"32", " ", 
            SuperscriptBox["JpB", "2"]}], "+", 
           RowBox[{"24", " ", "JdB", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "JdC"}], "+", "JpB"}], ")"}]}]}], 
          ")"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"24", " ", 
            SuperscriptBox["JdB", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "JdC"}], "+", "JpB"}], ")"}]}], "+", 
           RowBox[{"JdB", " ", "JpA", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"30", " ", "JdC", " ", "JpA"}], "-", 
              RowBox[{"7", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "JdC"}], "+", 
                 RowBox[{"3", " ", "JpA"}]}], ")"}], " ", "JpB"}], "+", 
              RowBox[{"5", " ", 
               SuperscriptBox["JpB", "2"]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["JdB", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"12", " ", "JdC", " ", "JpA"}], "+", 
              RowBox[{"JpB", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "3"}], " ", "JpA"}], "+", "JpB"}], ")"}]}]}], 
             ")"}]}], "-", 
           RowBox[{
            SuperscriptBox["JpA", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "8"}], " ", 
               SuperscriptBox["JdC", "2"]}], "+", 
              RowBox[{"JpB", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "9"}], " ", "JpA"}], "+", "JpB"}], ")"}]}], 
              "+", 
              RowBox[{"JdC", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"15", " ", "JpA"}], "+", "JpB"}], ")"}]}]}], 
             ")"}]}]}], ")"}]}], "+", 
        RowBox[{"2", " ", "J2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "24"}], " ", 
            SuperscriptBox["JdB", "3"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["Ja", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"46", " ", "JdB"}], "+", 
              RowBox[{"56", " ", "JdC"}], "-", 
              RowBox[{"13", " ", "JpA"}], "-", 
              RowBox[{"28", " ", "JpB"}]}], ")"}]}], "+", 
           RowBox[{"12", " ", 
            SuperscriptBox["JdB", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "4"}], " ", "JdC"}], "+", 
              RowBox[{"11", " ", "JpA"}], "+", 
              RowBox[{"2", " ", "JpB"}]}], ")"}]}], "+", 
           RowBox[{"2", " ", "Ja", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"48", " ", "JdB", " ", "JdC"}], "+", 
              RowBox[{"48", " ", 
               SuperscriptBox["JdC", "2"]}], "-", 
              RowBox[{"2", " ", "JdB", " ", "JpA"}], "-", 
              RowBox[{"45", " ", 
               SuperscriptBox["JpA", "2"]}], "-", 
              RowBox[{"32", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", "JdB"}], "+", "JpA"}], ")"}], " ", "JpB"}],
               "-", 
              RowBox[{"32", " ", 
               SuperscriptBox["JpB", "2"]}]}], ")"}]}], "+", 
           RowBox[{"JdB", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"72", " ", 
               SuperscriptBox["JdC", "2"]}], "+", 
              RowBox[{"48", " ", "JdC", " ", "JpA"}], "+", 
              RowBox[{"6", " ", 
               SuperscriptBox["JpA", "2"]}], "-", 
              RowBox[{"72", " ", "JdC", " ", "JpB"}], "+", 
              RowBox[{"40", " ", "JpA", " ", "JpB"}], "+", 
              RowBox[{"58", " ", 
               SuperscriptBox["JpB", "2"]}]}], ")"}]}], "+", 
           RowBox[{"JpA", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "36"}], " ", 
               SuperscriptBox["JdC", "2"]}], "+", 
              RowBox[{"15", " ", 
               SuperscriptBox["JpA", "2"]}], "-", 
              RowBox[{"34", " ", "JpA", " ", "JpB"}], "-", 
              RowBox[{"25", " ", 
               SuperscriptBox["JpB", "2"]}], "+", 
              RowBox[{"4", " ", "JdC", " ", 
               RowBox[{"(", 
                RowBox[{"JpA", "+", 
                 RowBox[{"7", " ", "JpB"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
        "+", 
        RowBox[{"Ja", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"24", " ", 
            SuperscriptBox["JdB", "3"]}], "+", 
           RowBox[{"JpA", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox["JdC", "2"]}], "+", 
              RowBox[{"6", " ", "JdC", " ", "JpA"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["JpA", "2"]}], "-", 
              RowBox[{"16", " ", "JdC", " ", "JpB"}], "+", 
              RowBox[{"27", " ", 
               SuperscriptBox["JpB", "2"]}]}], ")"}]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["JdB", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"12", " ", "JdC"}], "+", 
              RowBox[{"23", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", "JpA"}], "+", "JpB"}], ")"}]}]}], ")"}]}], 
           "+", 
           RowBox[{"JdB", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "72"}], " ", 
               SuperscriptBox["JdC", "2"]}], "+", 
              RowBox[{"42", " ", 
               SuperscriptBox["JpA", "2"]}], "+", 
              RowBox[{"62", " ", "JpA", " ", "JpB"}], "-", 
              RowBox[{"78", " ", 
               SuperscriptBox["JpB", "2"]}], "+", 
              RowBox[{"4", " ", "JdC", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "5"}], " ", "JpA"}], "+", 
                 RowBox[{"28", " ", "JpB"}]}], ")"}]}]}], ")"}]}]}], 
          ")"}]}]}], ")"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"2", " ", "k"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", "J2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox["Ja", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"14", " ", "JdB"}], "+", 
              RowBox[{"45", " ", "JdC"}], "-", 
              RowBox[{"9", " ", "JpA"}]}], ")"}]}], "+", 
           RowBox[{"15", " ", "JdC", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "JdB"}], "+", "JpA"}], ")"}], "2"]}],
            "+", 
           RowBox[{"2", " ", "Ja", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"12", " ", 
               SuperscriptBox["JdB", "2"]}], "-", 
              RowBox[{"2", " ", "JdB", " ", "JpA"}], "-", 
              RowBox[{"7", " ", 
               SuperscriptBox["JpA", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["J2", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"12", " ", 
            SuperscriptBox["JdB", "2"]}], "-", 
           RowBox[{"8", " ", 
            SuperscriptBox["JpA", "2"]}], "+", 
           RowBox[{"Ja", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "12"}], " ", "JdB"}], "+", 
              RowBox[{"90", " ", "JdC"}], "+", 
              RowBox[{"4", " ", "JpA"}], "-", 
              RowBox[{"45", " ", "JpB"}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"Ja", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"8", " ", "Ja", " ", 
            RowBox[{"(", 
             RowBox[{"JdB", "-", "JpA"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"JdB", "+", 
              RowBox[{"2", " ", "JpA"}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["Ja", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"56", " ", "JdB"}], "+", 
              RowBox[{"60", " ", "JdC"}], "-", 
              RowBox[{"32", " ", "JpA"}], "-", 
              RowBox[{"30", " ", "JpB"}]}], ")"}]}], "+", 
           RowBox[{"15", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "JdB"}], "+", "JpA"}], ")"}], "2"], 
            " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "JdC"}], "-", "JpB"}], ")"}]}]}], ")"}]}], 
        "+", 
        RowBox[{"30", " ", "J2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"6", " ", 
            SuperscriptBox["Ja", "2"]}], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "JdB"}], "+", "JpA"}], ")"}], "2"]}], 
          ")"}], " ", "JpB"}], "+", 
        RowBox[{"48", " ", 
         SuperscriptBox["J2", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", "JdB"}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"5", " ", "JdC"}], "+", "JpA"}], ")"}]}], "+", 
           RowBox[{"5", " ", "JpB"}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"3", " ", "k"}], "]"}]}], "-", 
     RowBox[{"15", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "J2"}], "-", "Ja"}], ")"}], "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "JdB"}], "-", "JpA"}], ")"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"4", " ", "k"}], "]"}]}], "+", 
     RowBox[{"\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"8", " ", "JdB", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"16", " ", 
            SuperscriptBox["Ja", "3"]}], "+", 
           RowBox[{
            SuperscriptBox["Ja", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"42", " ", "JdB"}], "-", 
              RowBox[{"2", " ", "JdC"}]}], ")"}]}], "+", 
           RowBox[{"3", " ", "Ja", " ", "JdC", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"5", " ", "JdB"}], "+", 
              RowBox[{"4", " ", "JdC"}]}], ")"}]}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["JdC", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"JdB", "+", 
              RowBox[{"6", " ", "JdC"}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"192", " ", 
         SuperscriptBox["J2", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "JdB"}], "-", "JpA"}], ")"}]}], "-", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"15", " ", 
            SuperscriptBox["Ja", "3"]}], "+", 
           RowBox[{"36", " ", 
            SuperscriptBox["JdC", "3"]}], "+", 
           RowBox[{"2", " ", "Ja", " ", "JdC", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"67", " ", "JdB"}], "+", 
              RowBox[{"5", " ", "JdC"}]}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["Ja", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"29", " ", "JdB"}], "+", 
              RowBox[{"6", " ", "JdC"}]}], ")"}]}]}], ")"}], " ", "JpA"}], 
        "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"21", " ", 
            SuperscriptBox["Ja", "2"]}], "+", 
           RowBox[{"96", " ", 
            SuperscriptBox["JdB", "2"]}], "+", 
           RowBox[{"95", " ", "Ja", " ", "JdC"}], "+", 
           RowBox[{"34", " ", 
            SuperscriptBox["JdC", "2"]}]}], ")"}], " ", 
         SuperscriptBox["JpA", "2"]}], "-", 
        RowBox[{"48", " ", 
         SuperscriptBox["JpA", "4"]}], "+", 
        RowBox[{"4", " ", "J2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", 
            SuperscriptBox["Ja", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"8", " ", "JdB"}], "-", 
              RowBox[{"5", " ", "JpA"}]}], ")"}]}], "-", 
           RowBox[{"3", " ", "JdC", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"20", " ", 
               SuperscriptBox["JdB", "2"]}], "+", 
              RowBox[{"8", " ", "JdB", " ", "JdC"}], "-", 
              RowBox[{"28", " ", "JdB", " ", "JpA"}], "+", 
              RowBox[{"8", " ", "JdC", " ", "JpA"}], "+", 
              RowBox[{"21", " ", 
               SuperscriptBox["JpA", "2"]}]}], ")"}]}], "-", 
           RowBox[{"4", " ", "Ja", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"24", " ", 
               SuperscriptBox["JdB", "2"]}], "+", 
              RowBox[{"2", " ", "JpA", " ", 
               RowBox[{"(", 
                RowBox[{"JdC", "+", "JpA"}], ")"}]}], "+", 
              RowBox[{"JdB", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", "JdC"}], "+", "JpA"}], ")"}]}]}], 
             ")"}]}]}], ")"}]}], "-", 
        RowBox[{"2", " ", "J2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"10", " ", 
               SuperscriptBox["Ja", "2"]}], "+", 
              RowBox[{"53", " ", "Ja", " ", "JdB"}], "-", 
              RowBox[{"15", " ", 
               SuperscriptBox["JdB", "2"]}], "-", 
              RowBox[{"2", " ", "Ja", " ", "JdC"}], "+", 
              RowBox[{"6", " ", "JdB", " ", "JdC"}]}], ")"}]}], "-", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"21", " ", "Ja"}], "+", 
              RowBox[{"45", " ", "JdB"}], "+", 
              RowBox[{"14", " ", "JdC"}]}], ")"}], " ", "JpA"}], "+", 
           RowBox[{"9", " ", 
            SuperscriptBox["JpA", "2"]}]}], ")"}], " ", "JpB"}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"28", " ", 
            SuperscriptBox["Ja", "3"]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["Ja", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"31", " ", "JdB"}], "+", 
              RowBox[{"10", " ", "JdC"}], "-", 
              RowBox[{"13", " ", "JpA"}]}], ")"}]}], "+", 
           RowBox[{"4", " ", "JdC", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"12", " ", "JdB", " ", 
               RowBox[{"(", 
                RowBox[{"JdB", "+", 
                 RowBox[{"3", " ", "JdC"}]}], ")"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "8"}], " ", "JdB"}], "+", 
                 RowBox[{"9", " ", "JdC"}]}], ")"}], " ", "JpA"}], "+", 
              RowBox[{"43", " ", 
               SuperscriptBox["JpA", "2"]}]}], ")"}]}], "+", 
           RowBox[{"Ja", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"71", " ", 
                  SuperscriptBox["JdB", "2"]}], "+", 
                 RowBox[{"52", " ", "JdB", " ", "JdC"}], "-", 
                 RowBox[{"72", " ", 
                  SuperscriptBox["JdC", "2"]}]}], ")"}]}], "-", 
              RowBox[{"4", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"57", " ", "JdB"}], "+", 
                 RowBox[{"31", " ", "JdC"}]}], ")"}], " ", "JpA"}], "+", 
              RowBox[{"55", " ", 
               SuperscriptBox["JpA", "2"]}]}], ")"}]}]}], ")"}], " ", "JpB"}],
         "+", 
        RowBox[{"8", " ", "J2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"5", " ", "Ja"}], "+", 
           RowBox[{"2", " ", "JdB"}], "+", 
           RowBox[{"13", " ", "JpA"}]}], ")"}], " ", 
         SuperscriptBox["JpB", "2"]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"44", " ", 
            SuperscriptBox["Ja", "2"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["JdB", "2"]}], "+", 
           RowBox[{"16", " ", 
            RowBox[{"(", 
             RowBox[{"JdB", "-", 
              RowBox[{"3", " ", "JdC"}]}], ")"}], " ", "JpA"}], "-", 
           RowBox[{"53", " ", 
            SuperscriptBox["JpA", "2"]}], "+", 
           RowBox[{"24", " ", "Ja", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", "JdC"}], "+", "JpA"}], ")"}]}]}], ")"}], " ", 
         
         SuperscriptBox["JpB", "2"]}], "-", 
        RowBox[{"12", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "Ja"}], "-", 
           RowBox[{"8", " ", "JdB"}], "+", 
           RowBox[{"3", " ", "JpA"}]}], ")"}], " ", 
         SuperscriptBox["JpB", "3"]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["J2", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"48", " ", 
            SuperscriptBox["JdB", "2"]}], "+", 
           RowBox[{"12", " ", "JdB", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "JdC"}], "+", "JpB"}], ")"}]}], "+", 
           RowBox[{"JpA", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "12"}], " ", "JdC"}], "+", 
              RowBox[{"5", " ", "JpA"}], "+", 
              RowBox[{"6", " ", "JpB"}]}], ")"}]}], "+", 
           RowBox[{"Ja", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "24"}], " ", "JdB"}], "+", 
              RowBox[{"14", " ", "JpA"}], "+", 
              RowBox[{"34", " ", "JpB"}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
      
      RowBox[{"Sin", "[", "k", "]"}]}], "-", 
     RowBox[{"\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"192", " ", 
         SuperscriptBox["J2", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "JdB"}], "-", "JpA"}], ")"}]}], "-", 
        RowBox[{"2", " ", "JdC", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "48"}], " ", 
            SuperscriptBox["JdB", "3"]}], "+", 
           RowBox[{"24", " ", 
            SuperscriptBox["JdB", "2"], " ", "JpA"}], "+", 
           RowBox[{"30", " ", "JdB", " ", 
            SuperscriptBox["JpA", "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"8", " ", "JdC"}], "-", 
              RowBox[{"15", " ", "JpA"}]}], ")"}], " ", 
            SuperscriptBox["JpA", "2"]}]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "24"}], " ", 
            SuperscriptBox["JdB", "3"]}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["JdB", "2"], " ", "JpA"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"JdC", "-", 
              RowBox[{"9", " ", "JpA"}]}], ")"}], " ", 
            SuperscriptBox["JpA", "2"]}], "+", 
           RowBox[{"7", " ", "JdB", " ", "JpA", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "JdC"}], "+", 
              RowBox[{"3", " ", "JpA"}]}], ")"}]}]}], ")"}], " ", "JpB"}], 
        "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", 
            SuperscriptBox["JdB", "2"]}], "-", 
           RowBox[{"5", " ", "JdB", " ", "JpA"}], "+", 
           SuperscriptBox["JpA", "2"]}], ")"}], " ", 
         SuperscriptBox["JpB", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["Ja", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "40"}], " ", "JdB"}], "+", 
           RowBox[{"6", " ", "JpA"}], "+", 
           RowBox[{"8", " ", "JpB"}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["Ja", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "124"}], " ", 
            SuperscriptBox["JdB", "2"]}], "-", 
           RowBox[{"JpA", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"8", " ", "JdC"}], "+", 
              RowBox[{"75", " ", "JpA"}]}], ")"}]}], "+", 
           RowBox[{"4", " ", "JdB", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", "JdC"}], "+", 
              RowBox[{"45", " ", "JpA"}], "-", 
              RowBox[{"38", " ", "JpB"}]}], ")"}]}], "+", 
           RowBox[{"8", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "JdC"}], "+", "JpA"}], ")"}], " ", "JpB"}], 
           "-", 
           RowBox[{"8", " ", 
            SuperscriptBox["JpB", "2"]}]}], ")"}]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["J2", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"36", " ", 
            SuperscriptBox["JdB", "2"]}], "+", 
           RowBox[{"2", " ", "Ja", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"96", " ", "JdB"}], "-", 
              RowBox[{"65", " ", "JpA"}], "-", 
              RowBox[{"4", " ", "JpB"}]}], ")"}]}], "+", 
           RowBox[{"24", " ", "JdB", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "JdC"}], "+", "JpB"}], ")"}]}], "+", 
           RowBox[{"JpA", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "24"}], " ", "JdC"}], "+", 
              RowBox[{"31", " ", "JpA"}], "+", 
              RowBox[{"80", " ", "JpB"}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"2", " ", "J2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"24", " ", 
            SuperscriptBox["JdB", "3"]}], "+", 
           RowBox[{"12", " ", 
            SuperscriptBox["JdB", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", "JdC"}], "-", 
              RowBox[{"11", " ", "JpA"}], "-", 
              RowBox[{"2", " ", "JpB"}]}], ")"}]}], "-", 
           RowBox[{"JpA", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"84", " ", 
               SuperscriptBox["JdC", "2"]}], "+", 
              RowBox[{"15", " ", 
               SuperscriptBox["JpA", "2"]}], "+", 
              RowBox[{"4", " ", "JdC", " ", 
               RowBox[{"(", 
                RowBox[{"JpA", "-", 
                 RowBox[{"23", " ", "JpB"}]}], ")"}]}], "-", 
              RowBox[{"34", " ", "JpA", " ", "JpB"}], "+", 
              RowBox[{"5", " ", 
               SuperscriptBox["JpB", "2"]}]}], ")"}]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["Ja", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"11", " ", "JdB"}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", "JpA"}], "+", "JpB"}], ")"}]}]}], ")"}]}], 
           "+", 
           RowBox[{"2", " ", "JdB", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"84", " ", 
               SuperscriptBox["JdC", "2"]}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["JpA", "2"]}], "-", 
              RowBox[{"20", " ", "JpA", " ", "JpB"}], "+", 
              SuperscriptBox["JpB", "2"], "-", 
              RowBox[{"12", " ", "JdC", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "JpA"}], "+", 
                 RowBox[{"7", " ", "JpB"}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", "Ja", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"45", " ", 
               SuperscriptBox["JpA", "2"]}], "+", 
              RowBox[{"32", " ", "JpA", " ", "JpB"}], "+", 
              RowBox[{"4", " ", "JpB", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", "JdC"}], "+", "JpB"}], ")"}]}], 
              "+", 
              RowBox[{"2", " ", "JdB", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "24"}], " ", "JdC"}], "+", "JpA", "+", 
                 RowBox[{"48", " ", "JpB"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
        "+", 
        RowBox[{"Ja", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "24"}], " ", 
            SuperscriptBox["JdB", "3"]}], "+", 
           RowBox[{"2", " ", "JdB", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "84"}], " ", 
               SuperscriptBox["JdC", "2"]}], "+", 
              RowBox[{"10", " ", "JdC", " ", "JpA"}], "-", 
              RowBox[{"21", " ", 
               SuperscriptBox["JpA", "2"]}], "+", 
              RowBox[{"64", " ", "JdC", " ", "JpB"}], "-", 
              RowBox[{"31", " ", "JpA", " ", "JpB"}], "+", 
              RowBox[{"9", " ", 
               SuperscriptBox["JpB", "2"]}]}], ")"}]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["JdB", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"12", " ", "JdC"}], "+", 
              RowBox[{"23", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", "JpA"}], "+", "JpB"}], ")"}]}]}], ")"}]}], 
           "+", 
           RowBox[{"JpA", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"116", " ", 
               SuperscriptBox["JdC", "2"]}], "-", 
              RowBox[{"2", " ", "JdC", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", "JpA"}], "+", 
                 RowBox[{"52", " ", "JpB"}]}], ")"}]}], "+", 
              RowBox[{"3", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["JpA", "2"], "+", 
                 SuperscriptBox["JpB", "2"]}], ")"}]}]}], ")"}]}]}], 
          ")"}]}]}], ")"}], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{"2", " ", "k"}], "]"}]}], "-", 
     RowBox[{"\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"96", " ", 
         SuperscriptBox["J2", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "JdB"}], "-", "JpA"}], ")"}]}], "+", 
        RowBox[{"32", " ", 
         SuperscriptBox["J2", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", "JdB", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "Ja"}], "+", "JdB"}], ")"}]}], "+", 
           RowBox[{"Ja", " ", "JpA"}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["JpA", "2"]}]}], ")"}]}], "+", 
        RowBox[{"4", " ", "J2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "15"}], " ", "JdC", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "JdB"}], "+", "JpA"}], ")"}], "2"]}],
            "+", 
           RowBox[{
            SuperscriptBox["Ja", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "28"}], " ", "JdB"}], "+", 
              RowBox[{"18", " ", "JpA"}]}], ")"}]}], "+", 
           RowBox[{"Ja", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "24"}], " ", 
               SuperscriptBox["JdB", "2"]}], "+", 
              RowBox[{"4", " ", "JdB", " ", "JpA"}], "+", 
              RowBox[{"14", " ", 
               SuperscriptBox["JpA", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"Ja", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"8", " ", 
            SuperscriptBox["Ja", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"7", " ", "JdB"}], "-", 
              RowBox[{"4", " ", "JpA"}]}], ")"}]}], "+", 
           RowBox[{"8", " ", "Ja", " ", 
            RowBox[{"(", 
             RowBox[{"JdB", "-", "JpA"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"JdB", "+", 
              RowBox[{"2", " ", "JpA"}]}], ")"}]}], "+", 
           RowBox[{"15", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "JdB"}], "+", "JpA"}], ")"}], "2"], 
            " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "JdC"}], "-", "JpB"}], ")"}]}]}], ")"}]}], 
        "+", 
        RowBox[{"30", " ", "J2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", "JdB"}], "+", "JpA"}], ")"}], "2"], " ",
          "JpB"}]}], ")"}], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{"3", " ", "k"}], "]"}]}], "+", 
     RowBox[{"15", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "J2"}], "-", "Ja"}], ")"}], "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "JdB"}], "-", "JpA"}], ")"}], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{"4", " ", "k"}], "]"}]}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.71784049892384*^9, 3.717840499338871*^9}, 
   3.717840572565133*^9, {3.7178406242310753`*^9, 3.7178406581271267`*^9}, 
   3.717911618155477*^9, 3.717926691388769*^9, {3.717926723121402*^9, 
   3.71792675752791*^9}, {3.728131872251111*^9, 3.728131928924852*^9}, {
   3.728132081631151*^9, 3.7281320827599907`*^9}, {3.728132285188478*^9, 
   3.7281323071899652`*^9}, {3.728132340680029*^9, 3.728132340992104*^9}, 
   3.728134964747999*^9, 3.728135293050475*^9, 3.7301214663479643`*^9, 
   3.738076003423089*^9, {3.745838108887032*^9, 
   3.745838114974807*^9}},ExpressionUUID->"71cc15cc-09fc-40d4-8358-\
96efe3febf22"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"FIFTH", " ", "ORDER"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"The", " ", "results", " ", "of", " ", "the", " ", "fifth"}], 
     "-", 
     RowBox[{"order", " ", "expressions", " ", "W11o5"}]}], ",", " ", 
    RowBox[{"W22o5", "=", 
     RowBox[{"Conjugate", "[", "W11o5", "]"}]}], ",", " ", 
    RowBox[{
     RowBox[{"W12o5", " ", "and", " ", "W21o5"}], "=", 
     RowBox[{
      RowBox[{"Conjugate", "[", "W12o5", "]"}], " ", "are"}]}]}], " ", 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.745838071047014*^9, 3.7458380924127913`*^9}, {
  3.745838150498062*^9, 3.745838168173463*^9}, {3.7469578446420918`*^9, 
  3.746957851236141*^9}},ExpressionUUID->"bf221b47-9631-41b5-85f1-\
4da28902d522"],

Cell[BoxData[
 RowBox[{
  RowBox[{"W11o5", "[", 
   RowBox[{
   "k_", ",", "Ja_", ",", "J2_", ",", "JdB_", ",", "JpA_", ",", "JpB_", ",", 
    "JdC_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", "73728"], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "46080"}], " ", 
      SuperscriptBox["J2", "5"]}], "+", 
     RowBox[{"70272", " ", 
      SuperscriptBox["J2", "4"], " ", "Ja"}], "-", 
     RowBox[{"864", " ", 
      SuperscriptBox["Ja", "5"]}], "-", 
     RowBox[{"16", " ", 
      SuperscriptBox["J2", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3564", " ", 
         SuperscriptBox["Ja", "2"]}], "-", 
        RowBox[{"612", " ", 
         SuperscriptBox["JdB", "2"]}], "-", 
        RowBox[{"612", " ", 
         SuperscriptBox["JdC", "2"]}], "-", 
        RowBox[{"810", " ", "JdC", " ", "JpA"}], "+", 
        RowBox[{"431", " ", 
         SuperscriptBox["JpA", "2"]}], "+", 
        RowBox[{"18", " ", "JdB", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"50", " ", "JdC"}], "+", 
           RowBox[{"74", " ", "JpA"}], "-", 
           RowBox[{"45", " ", "JpB"}]}], ")"}]}], "+", 
        RowBox[{"1332", " ", "JdC", " ", "JpB"}], "+", 
        RowBox[{"1609", " ", "JpA", " ", "JpB"}], "+", 
        RowBox[{"431", " ", 
         SuperscriptBox["JpB", "2"]}]}], ")"}]}], "+", 
     RowBox[{"2", " ", "Ja", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "JdC", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "504"}], " ", "JdB", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"15", " ", 
               SuperscriptBox["JdB", "2"]}], "-", 
              RowBox[{"4", " ", "JdB", " ", "JdC"}], "+", 
              RowBox[{"15", " ", 
               SuperscriptBox["JdC", "2"]}]}], ")"}]}], "+", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"5339", " ", 
               SuperscriptBox["JdB", "2"]}], "+", 
              RowBox[{"396", " ", "JdB", " ", "JdC"}], "+", 
              RowBox[{"1421", " ", 
               SuperscriptBox["JdC", "2"]}]}], ")"}], " ", "JpA"}], "-", 
           RowBox[{"18", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"671", " ", "JdB"}], "+", 
              RowBox[{"26", " ", "JdC"}]}], ")"}], " ", 
            SuperscriptBox["JpA", "2"]}], "+", 
           RowBox[{"709", " ", 
            SuperscriptBox["JpA", "3"]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"8", " ", "JdB", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"1421", " ", 
               SuperscriptBox["JdB", "2"]}], "+", 
              RowBox[{"396", " ", "JdB", " ", "JdC"}], "+", 
              RowBox[{"5339", " ", 
               SuperscriptBox["JdC", "2"]}]}], ")"}]}], "-", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4447", " ", 
               SuperscriptBox["JdB", "2"]}], "+", 
              RowBox[{"1080", " ", "JdB", " ", "JdC"}], "+", 
              RowBox[{"4447", " ", 
               SuperscriptBox["JdC", "2"]}]}], ")"}], " ", "JpA"}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3691", " ", "JdB"}], "-", 
              RowBox[{"216", " ", "JdC"}]}], ")"}], " ", 
            SuperscriptBox["JpA", "2"]}], "-", 
           RowBox[{"953", " ", 
            SuperscriptBox["JpA", "3"]}]}], ")"}], " ", "JpB"}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"468", " ", 
            SuperscriptBox["JdB", "2"]}], "+", 
           RowBox[{"18", " ", "JdB", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"671", " ", "JdC"}], "+", 
              RowBox[{"12", " ", "JpA"}]}], ")"}]}], "-", 
           RowBox[{"JpA", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3691", " ", "JdC"}], "+", 
              RowBox[{"126", " ", "JpA"}]}], ")"}]}]}], ")"}], " ", 
         SuperscriptBox["JpB", "2"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"1418", " ", "JdB"}], "-", 
           RowBox[{"953", " ", "JpA"}]}], ")"}], " ", 
         SuperscriptBox["JpB", "3"]}]}], ")"}]}], "+", 
     RowBox[{"9", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "160"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            SuperscriptBox["JdB", "5"]}], "+", 
           RowBox[{"13", " ", 
            SuperscriptBox["JdB", "3"], " ", 
            SuperscriptBox["JdC", "2"]}], "+", 
           RowBox[{"13", " ", 
            SuperscriptBox["JdB", "2"], " ", 
            SuperscriptBox["JdC", "3"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["JdC", "5"]}]}], ")"}]}], "+", 
        RowBox[{"16", " ", "JdB", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"93", " ", 
            SuperscriptBox["JdB", "3"]}], "+", 
           RowBox[{"61", " ", "JdB", " ", 
            SuperscriptBox["JdC", "2"]}], "+", 
           RowBox[{"90", " ", 
            SuperscriptBox["JdC", "3"]}]}], ")"}], " ", "JpA"}], "-", 
        RowBox[{"8", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"206", " ", 
            SuperscriptBox["JdB", "3"]}], "+", 
           RowBox[{"75", " ", "JdB", " ", 
            SuperscriptBox["JdC", "2"]}], "+", 
           RowBox[{"25", " ", 
            SuperscriptBox["JdC", "3"]}]}], ")"}], " ", 
         SuperscriptBox["JpA", "2"]}], "-", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"78", " ", 
            SuperscriptBox["JdB", "2"]}], "+", 
           RowBox[{"89", " ", 
            SuperscriptBox["JdC", "2"]}]}], ")"}], " ", 
         SuperscriptBox["JpA", "3"]}], "+", 
        RowBox[{"954", " ", "JdB", " ", 
         SuperscriptBox["JpA", "4"]}], "-", 
        RowBox[{"15", " ", 
         SuperscriptBox["JpA", "5"]}], "+", 
        RowBox[{"4", " ", "JdC", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"90", " ", 
               SuperscriptBox["JdB", "3"]}], "+", 
              RowBox[{"61", " ", 
               SuperscriptBox["JdB", "2"], " ", "JdC"}], "+", 
              RowBox[{"93", " ", 
               SuperscriptBox["JdC", "3"]}]}], ")"}]}], "-", 
           RowBox[{"180", " ", "JdB", " ", 
            RowBox[{"(", 
             RowBox[{"JdB", "+", "JdC"}], ")"}], " ", "JpA"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"574", " ", "JdB"}], "+", 
              RowBox[{"29", " ", "JdC"}]}], ")"}], " ", 
            SuperscriptBox["JpA", "2"]}], "-", 
           RowBox[{"79", " ", 
            SuperscriptBox["JpA", "3"]}]}], ")"}], " ", "JpB"}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"8", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"25", " ", 
               SuperscriptBox["JdB", "3"]}], "+", 
              RowBox[{"75", " ", 
               SuperscriptBox["JdB", "2"], " ", "JdC"}], "+", 
              RowBox[{"206", " ", 
               SuperscriptBox["JdC", "3"]}]}], ")"}]}], "-", 
           RowBox[{"4", " ", "JdB", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"29", " ", "JdB"}], "+", 
              RowBox[{"574", " ", "JdC"}]}], ")"}], " ", "JpA"}], "+", 
           RowBox[{"502", " ", 
            RowBox[{"(", 
             RowBox[{"JdB", "+", "JdC"}], ")"}], " ", 
            SuperscriptBox["JpA", "2"]}], "+", 
           RowBox[{"33", " ", 
            SuperscriptBox["JpA", "3"]}]}], ")"}], " ", 
         SuperscriptBox["JpB", "2"]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"356", " ", 
            SuperscriptBox["JdB", "2"]}], "+", 
           RowBox[{"312", " ", 
            SuperscriptBox["JdC", "2"]}], "+", 
           RowBox[{"316", " ", "JdB", " ", "JpA"}], "+", 
           RowBox[{"33", " ", 
            SuperscriptBox["JpA", "2"]}]}], ")"}], " ", 
         SuperscriptBox["JpB", "3"]}], "+", 
        RowBox[{"954", " ", "JdC", " ", 
         SuperscriptBox["JpB", "4"]}], "-", 
        RowBox[{"15", " ", 
         SuperscriptBox["JpB", "5"]}]}], ")"}]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["Ja", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4516", " ", 
         SuperscriptBox["JdB", "2"]}], "+", 
        RowBox[{"4516", " ", 
         SuperscriptBox["JdC", "2"]}], "+", 
        RowBox[{"446", " ", "JdC", " ", "JpA"}], "+", 
        RowBox[{"345", " ", 
         SuperscriptBox["JpA", "2"]}], "-", 
        RowBox[{"4084", " ", "JdC", " ", "JpB"}], "+", 
        RowBox[{"917", " ", "JpA", " ", "JpB"}], "+", 
        RowBox[{"345", " ", 
         SuperscriptBox["JpB", "2"]}], "+", 
        RowBox[{"JdB", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2388", " ", "JdC"}], "-", 
           RowBox[{"4084", " ", "JpA"}], "+", 
           RowBox[{"446", " ", "JpB"}]}], ")"}]}]}], ")"}]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["Ja", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3448", " ", 
         SuperscriptBox["JdB", "3"]}], "+", 
        RowBox[{"3448", " ", 
         SuperscriptBox["JdC", "3"]}], "+", 
        RowBox[{
         SuperscriptBox["JdC", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"548", " ", "JpA"}], "-", 
           RowBox[{"9132", " ", "JpB"}]}], ")"}]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["JdB", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"658", " ", "JdC"}], "+", 
           RowBox[{"2283", " ", "JpA"}], "-", 
           RowBox[{"137", " ", "JpB"}]}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"JpA", "+", "JpB"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"345", " ", 
            SuperscriptBox["JpA", "2"]}], "+", 
           RowBox[{"1612", " ", "JpA", " ", "JpB"}], "+", 
           RowBox[{"345", " ", 
            SuperscriptBox["JpB", "2"]}]}], ")"}]}], "+", 
        RowBox[{"2", " ", "JdC", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"841", " ", 
            SuperscriptBox["JpA", "2"]}], "+", 
           RowBox[{"1330", " ", "JpA", " ", "JpB"}], "+", 
           RowBox[{"3997", " ", 
            SuperscriptBox["JpB", "2"]}]}], ")"}]}], "+", 
        RowBox[{"JdB", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2632"}], " ", 
            SuperscriptBox["JdC", "2"]}], "+", 
           RowBox[{"7994", " ", 
            SuperscriptBox["JpA", "2"]}], "+", 
           RowBox[{"2660", " ", "JpA", " ", "JpB"}], "+", 
           RowBox[{"1682", " ", 
            SuperscriptBox["JpB", "2"]}], "+", 
           RowBox[{"3224", " ", "JdC", " ", 
            RowBox[{"(", 
             RowBox[{"JpA", "+", "JpB"}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
     
     RowBox[{"8", " ", 
      SuperscriptBox["J2", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3924", " ", 
         SuperscriptBox["Ja", "3"]}], "+", 
        RowBox[{"1224", " ", 
         SuperscriptBox["JdB", "3"]}], "+", 
        RowBox[{"1656", " ", 
         SuperscriptBox["JdB", "2"], " ", "JdC"}], "+", 
        RowBox[{"1656", " ", "JdB", " ", 
         SuperscriptBox["JdC", "2"]}], "+", 
        RowBox[{"1224", " ", 
         SuperscriptBox["JdC", "3"]}], "-", 
        RowBox[{"756", " ", 
         SuperscriptBox["JdB", "2"], " ", "JpA"}], "-", 
        RowBox[{"2952", " ", "JdB", " ", "JdC", " ", "JpA"}], "+", 
        RowBox[{"2196", " ", 
         SuperscriptBox["JdC", "2"], " ", "JpA"}], "-", 
        RowBox[{"5210", " ", "JdB", " ", 
         SuperscriptBox["JpA", "2"]}], "+", 
        RowBox[{"658", " ", "JdC", " ", 
         SuperscriptBox["JpA", "2"]}], "+", 
        RowBox[{"1129", " ", 
         SuperscriptBox["JpA", "3"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"36", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"61", " ", 
               SuperscriptBox["JdB", "2"]}], "-", 
              RowBox[{"82", " ", "JdB", " ", "JdC"}], "-", 
              RowBox[{"21", " ", 
               SuperscriptBox["JdC", "2"]}]}], ")"}]}], "-", 
           RowBox[{"3900", " ", 
            RowBox[{"(", 
             RowBox[{"JdB", "+", "JdC"}], ")"}], " ", "JpA"}], "+", 
           RowBox[{"415", " ", 
            SuperscriptBox["JpA", "2"]}]}], ")"}], " ", "JpB"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"658", " ", "JdB"}], "-", 
           RowBox[{"5210", " ", "JdC"}], "+", 
           RowBox[{"415", " ", "JpA"}]}], ")"}], " ", 
         SuperscriptBox["JpB", "2"]}], "+", 
        RowBox[{"1129", " ", 
         SuperscriptBox["JpB", "3"]}], "+", 
        RowBox[{"Ja", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "756"}], " ", 
            SuperscriptBox["JdB", "2"]}], "-", 
           RowBox[{"756", " ", 
            SuperscriptBox["JdC", "2"]}], "+", 
           RowBox[{"2594", " ", "JdC", " ", "JpA"}], "+", 
           RowBox[{"2283", " ", 
            SuperscriptBox["JpA", "2"]}], "+", 
           RowBox[{"1476", " ", "JdC", " ", "JpB"}], "+", 
           RowBox[{"1603", " ", "JpA", " ", "JpB"}], "+", 
           RowBox[{"2283", " ", 
            SuperscriptBox["JpB", "2"]}], "+", 
           RowBox[{"2", " ", "JdB", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"918", " ", "JdC"}], "+", 
              RowBox[{"738", " ", "JpA"}], "+", 
              RowBox[{"1297", " ", "JpB"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
     "+", 
     RowBox[{"4", " ", "J2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"612", " ", 
         SuperscriptBox["Ja", "4"]}], "+", 
        RowBox[{"2", " ", "JdC", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"360", " ", "JdB", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"25", " ", 
               SuperscriptBox["JdB", "2"]}], "+", 
              RowBox[{"2", " ", "JdB", " ", "JdC"}], "+", 
              RowBox[{"25", " ", 
               SuperscriptBox["JdC", "2"]}]}], ")"}]}], "-", 
           RowBox[{"108", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"173", " ", 
               SuperscriptBox["JdB", "2"]}], "+", 
              RowBox[{"12", " ", "JdB", " ", "JdC"}], "+", 
              RowBox[{"35", " ", 
               SuperscriptBox["JdC", "2"]}]}], ")"}], " ", "JpA"}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4667", " ", "JdB"}], "+", 
              RowBox[{"504", " ", "JdC"}]}], ")"}], " ", 
            SuperscriptBox["JpA", "2"]}], "-", 
           RowBox[{"1409", " ", 
            SuperscriptBox["JpA", "3"]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "216"}], " ", "JdB", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"35", " ", 
               SuperscriptBox["JdB", "2"]}], "+", 
              RowBox[{"12", " ", "JdB", " ", "JdC"}], "+", 
              RowBox[{"173", " ", 
               SuperscriptBox["JdC", "2"]}]}], ")"}]}], "+", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2819", " ", 
               SuperscriptBox["JdB", "2"]}], "-", 
              RowBox[{"1800", " ", "JdB", " ", "JdC"}], "+", 
              RowBox[{"2819", " ", 
               SuperscriptBox["JdC", "2"]}]}], ")"}], " ", "JpA"}], "+", 
           RowBox[{"18", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "287"}], " ", "JdB"}], "+", 
              RowBox[{"128", " ", "JdC"}]}], ")"}], " ", 
            SuperscriptBox["JpA", "2"]}], "+", 
           RowBox[{"2221", " ", 
            SuperscriptBox["JpA", "3"]}]}], ")"}], " ", "JpB"}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"1008", " ", 
            SuperscriptBox["JdB", "2"]}], "-", 
           RowBox[{"9", " ", "JpA", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"287", " ", "JdC"}], "+", 
              RowBox[{"71", " ", "JpA"}]}], ")"}]}], "+", 
           RowBox[{"2", " ", "JdB", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4667", " ", "JdC"}], "+", 
              RowBox[{"576", " ", "JpA"}]}], ")"}]}]}], ")"}], " ", 
         SuperscriptBox["JpB", "2"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2818"}], " ", "JdB"}], "+", 
           RowBox[{"2221", " ", "JpA"}]}], ")"}], " ", 
         SuperscriptBox["JpB", "3"]}], "-", 
        RowBox[{
         SuperscriptBox["Ja", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"10420", " ", 
            SuperscriptBox["JdB", "2"]}], "+", 
           RowBox[{"10420", " ", 
            SuperscriptBox["JdC", "2"]}], "+", 
           RowBox[{"3706", " ", "JdC", " ", "JpA"}], "+", 
           RowBox[{"3997", " ", 
            SuperscriptBox["JpA", "2"]}], "-", 
           RowBox[{"9988", " ", "JdC", " ", "JpB"}], "+", 
           RowBox[{"191", " ", "JpA", " ", "JpB"}], "+", 
           RowBox[{"3997", " ", 
            SuperscriptBox["JpB", "2"]}], "+", 
           RowBox[{"JdB", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"6780", " ", "JdC"}], "-", 
              RowBox[{"9988", " ", "JpA"}], "+", 
              RowBox[{"3706", " ", "JpB"}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"2", " ", "Ja", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2664"}], " ", 
            SuperscriptBox["JdB", "3"]}], "-", 
           RowBox[{"2664", " ", 
            SuperscriptBox["JdC", "3"]}], "+", 
           RowBox[{"12", " ", 
            SuperscriptBox["JdB", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "246"}], " ", "JdC"}], "+", 
              RowBox[{"123", " ", "JpA"}], "+", 
              RowBox[{"79", " ", "JpB"}]}], ")"}]}], "+", 
           RowBox[{"12", " ", 
            SuperscriptBox["JdC", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"79", " ", "JpA"}], "+", 
              RowBox[{"123", " ", "JpB"}]}], ")"}]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"JpA", "+", "JpB"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"1021", " ", 
               SuperscriptBox["JpA", "2"]}], "-", 
              RowBox[{"224", " ", "JpA", " ", "JpB"}], "+", 
              RowBox[{"1021", " ", 
               SuperscriptBox["JpB", "2"]}]}], ")"}]}], "+", 
           RowBox[{"JdC", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "806"}], " ", 
               SuperscriptBox["JpA", "2"]}], "+", 
              RowBox[{"428", " ", "JpA", " ", "JpB"}], "+", 
              RowBox[{"4994", " ", 
               SuperscriptBox["JpB", "2"]}]}], ")"}]}], "+", 
           RowBox[{"JdB", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2952"}], " ", 
               SuperscriptBox["JdC", "2"]}], "+", 
              RowBox[{"4994", " ", 
               SuperscriptBox["JpA", "2"]}], "+", 
              RowBox[{"428", " ", "JpA", " ", "JpB"}], "-", 
              RowBox[{"806", " ", 
               SuperscriptBox["JpB", "2"]}], "+", 
              RowBox[{"8216", " ", "JdC", " ", 
               RowBox[{"(", 
                RowBox[{"JpA", "+", "JpB"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
       ")"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"7488", " ", 
             SuperscriptBox["J2", "5"]}], "+", 
            RowBox[{"8352", " ", 
             SuperscriptBox["J2", "4"], " ", "Ja"}], "+", 
            RowBox[{"630", " ", 
             SuperscriptBox["Ja", "5"]}], "+", 
            RowBox[{"4", " ", "JdC", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "72"}], " ", "JdB", " ", 
                RowBox[{"(", 
                 RowBox[{"JdB", "+", "JdC"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"14", " ", 
                   SuperscriptBox["JdB", "2"]}], "-", 
                  RowBox[{"15", " ", "JdB", " ", "JdC"}], "+", 
                  RowBox[{"14", " ", 
                   SuperscriptBox["JdC", "2"]}]}], ")"}]}], "+", 
               RowBox[{"36", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"44", " ", 
                   SuperscriptBox["JdB", "3"]}], "+", 
                  RowBox[{"25", " ", 
                   SuperscriptBox["JdB", "2"], " ", "JdC"}], "+", 
                  RowBox[{"14", " ", 
                   SuperscriptBox["JdC", "3"]}]}], ")"}], " ", "JpA"}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"540", " ", 
                   SuperscriptBox["JdB", "2"]}], "-", 
                  RowBox[{"265", " ", "JdB", " ", "JdC"}], "+", 
                  RowBox[{"371", " ", 
                   SuperscriptBox["JdC", "2"]}]}], ")"}], " ", 
                SuperscriptBox["JpA", "2"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "180"}], " ", "JdB"}], "+", 
                  RowBox[{"31", " ", "JdC"}]}], ")"}], " ", 
                SuperscriptBox["JpA", "3"]}], "-", 
               RowBox[{"315", " ", 
                SuperscriptBox["JpA", "4"]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"72", " ", "JdB", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"14", " ", 
                   SuperscriptBox["JdB", "3"]}], "+", 
                  RowBox[{"25", " ", "JdB", " ", 
                   SuperscriptBox["JdC", "2"]}], "+", 
                  RowBox[{"44", " ", 
                   SuperscriptBox["JdC", "3"]}]}], ")"}]}], "-", 
               RowBox[{"16", " ", 
                RowBox[{"(", 
                 RowBox[{"JdB", "+", "JdC"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"162", " ", 
                   SuperscriptBox["JdB", "2"]}], "-", 
                  RowBox[{"283", " ", "JdB", " ", "JdC"}], "+", 
                  RowBox[{"162", " ", 
                   SuperscriptBox["JdC", "2"]}]}], ")"}], " ", "JpA"}], "-", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"720", " ", 
                   SuperscriptBox["JdB", "2"]}], "+", 
                  RowBox[{"264", " ", "JdB", " ", "JdC"}], "+", 
                  RowBox[{"2305", " ", 
                   SuperscriptBox["JdC", "2"]}]}], ")"}], " ", 
                SuperscriptBox["JpA", "2"]}], "+", 
               RowBox[{"4", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"252", " ", "JdB"}], "-", 
                  RowBox[{"97", " ", "JdC"}]}], ")"}], " ", 
                SuperscriptBox["JpA", "3"]}], "+", 
               RowBox[{"117", " ", 
                SuperscriptBox["JpA", "4"]}]}], ")"}], " ", "JpB"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"8", " ", "JdB", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"371", " ", 
                   SuperscriptBox["JdB", "2"]}], "-", 
                  RowBox[{"265", " ", "JdB", " ", "JdC"}], "+", 
                  RowBox[{"540", " ", 
                   SuperscriptBox["JdC", "2"]}]}], ")"}]}], "-", 
               RowBox[{"4", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2305", " ", 
                   SuperscriptBox["JdB", "2"]}], "+", 
                  RowBox[{"264", " ", "JdB", " ", "JdC"}], "+", 
                  RowBox[{"720", " ", 
                   SuperscriptBox["JdC", "2"]}]}], ")"}], " ", "JpA"}], "+", 
               RowBox[{"2810", " ", 
                RowBox[{"(", 
                 RowBox[{"JdB", "+", "JdC"}], ")"}], " ", 
                SuperscriptBox["JpA", "2"]}], "+", 
               RowBox[{"49", " ", 
                SuperscriptBox["JpA", "3"]}]}], ")"}], " ", 
             SuperscriptBox["JpB", "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"124", " ", 
                SuperscriptBox["JdB", "2"]}], "+", 
               RowBox[{"7", " ", "JpA", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"288", " ", "JdC"}], "+", 
                  RowBox[{"7", " ", "JpA"}]}], ")"}]}], "-", 
               RowBox[{"8", " ", "JdB", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"90", " ", "JdC"}], "+", 
                  RowBox[{"97", " ", "JpA"}]}], ")"}]}]}], ")"}], " ", 
             SuperscriptBox["JpB", "3"]}], "+", 
            RowBox[{"18", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "70"}], " ", "JdB"}], "+", 
               RowBox[{"13", " ", "JpA"}]}], ")"}], " ", 
             SuperscriptBox["JpB", "4"]}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["J2", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"1044", " ", 
                SuperscriptBox["Ja", "2"]}], "+", 
               RowBox[{"2484", " ", 
                SuperscriptBox["JdB", "2"]}], "-", 
               RowBox[{"5904", " ", "JdB", " ", "JdC"}], "+", 
               RowBox[{"2484", " ", 
                SuperscriptBox["JdC", "2"]}], "-", 
               RowBox[{"2052", " ", "JdB", " ", "JpA"}], "+", 
               RowBox[{"2664", " ", "JdC", " ", "JpA"}], "+", 
               RowBox[{"2333", " ", 
                SuperscriptBox["JpA", "2"]}], "+", 
               RowBox[{"36", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"74", " ", "JdB"}], "-", 
                  RowBox[{"57", " ", "JdC"}], "+", 
                  RowBox[{"55", " ", "JpA"}]}], ")"}], " ", "JpB"}], "+", 
               RowBox[{"2333", " ", 
                SuperscriptBox["JpB", "2"]}]}], ")"}]}], "-", 
            RowBox[{
             SuperscriptBox["Ja", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"5748", " ", 
                SuperscriptBox["JdB", "2"]}], "+", 
               RowBox[{"5748", " ", 
                SuperscriptBox["JdC", "2"]}], "+", 
               RowBox[{"4396", " ", "JdC", " ", "JpA"}], "+", 
               RowBox[{"2037", " ", 
                SuperscriptBox["JpA", "2"]}], "-", 
               RowBox[{"4548", " ", "JdC", " ", "JpB"}], "-", 
               RowBox[{"700", " ", "JpA", " ", "JpB"}], "+", 
               RowBox[{"2037", " ", 
                SuperscriptBox["JpB", "2"]}], "+", 
               RowBox[{"JdB", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "6784"}], " ", "JdC"}], "-", 
                  RowBox[{"4548", " ", "JpA"}], "+", 
                  RowBox[{"4396", " ", "JpB"}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["Ja", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2808", " ", 
                SuperscriptBox["JdB", "3"]}], "+", 
               RowBox[{"2808", " ", 
                SuperscriptBox["JdC", "3"]}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["JdC", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"326", " ", "JpA"}], "-", 
                  RowBox[{"1543", " ", "JpB"}]}], ")"}]}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["JdB", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"1100", " ", "JdC"}], "-", 
                  RowBox[{"1543", " ", "JpA"}], "+", 
                  RowBox[{"326", " ", "JpB"}]}], ")"}]}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"JpA", "+", "JpB"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"469", " ", 
                   SuperscriptBox["JpA", "2"]}], "-", 
                  RowBox[{"422", " ", "JpA", " ", "JpB"}], "+", 
                  RowBox[{"469", " ", 
                   SuperscriptBox["JpB", "2"]}]}], ")"}]}], "+", 
               RowBox[{"2", " ", "JdC", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"755", " ", 
                   SuperscriptBox["JpA", "2"]}], "-", 
                  RowBox[{"71", " ", "JpA", " ", "JpB"}], "+", 
                  RowBox[{"1893", " ", 
                   SuperscriptBox["JpB", "2"]}]}], ")"}]}], "+", 
               RowBox[{"2", " ", "JdB", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2200", " ", 
                   SuperscriptBox["JdC", "2"]}], "+", 
                  RowBox[{"1893", " ", 
                   SuperscriptBox["JpA", "2"]}], "-", 
                  RowBox[{"71", " ", "JpA", " ", "JpB"}], "+", 
                  RowBox[{"755", " ", 
                   SuperscriptBox["JpB", "2"]}], "-", 
                  RowBox[{"1186", " ", "JdC", " ", 
                   RowBox[{"(", 
                    RowBox[{"JpA", "+", "JpB"}], ")"}]}]}], ")"}]}]}], 
              ")"}]}], "+", 
            RowBox[{"Ja", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "432"}], " ", 
                SuperscriptBox["JdB", "4"]}], "-", 
               RowBox[{"432", " ", 
                SuperscriptBox["JdC", "4"]}], "+", 
               RowBox[{"1485", " ", 
                SuperscriptBox["JpA", "4"]}], "+", 
               RowBox[{"216", " ", 
                SuperscriptBox["JdB", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"6", " ", "JdC"}], "-", 
                  RowBox[{"12", " ", "JpA"}], "-", 
                  RowBox[{"25", " ", "JpB"}]}], ")"}]}], "+", 
               RowBox[{"1393", " ", 
                SuperscriptBox["JpA", "3"], " ", "JpB"}], "-", 
               RowBox[{"2093", " ", 
                SuperscriptBox["JpA", "2"], " ", 
                SuperscriptBox["JpB", "2"]}], "+", 
               RowBox[{"1393", " ", "JpA", " ", 
                SuperscriptBox["JpB", "3"]}], "+", 
               RowBox[{"1485", " ", 
                SuperscriptBox["JpB", "4"]}], "-", 
               RowBox[{"216", " ", 
                SuperscriptBox["JdC", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"25", " ", "JpA"}], "+", 
                  RowBox[{"12", " ", "JpB"}]}], ")"}]}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["JdC", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"853", " ", 
                   SuperscriptBox["JpA", "2"]}], "-", 
                  RowBox[{"3291", " ", "JpA", " ", "JpB"}], "+", 
                  RowBox[{"378", " ", 
                   SuperscriptBox["JpB", "2"]}]}], ")"}]}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["JdB", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2772", " ", 
                   SuperscriptBox["JdC", "2"]}], "+", 
                  RowBox[{"3954", " ", "JdC", " ", "JpA"}], "+", 
                  RowBox[{"378", " ", 
                   SuperscriptBox["JpA", "2"]}], "-", 
                  RowBox[{"100", " ", "JdC", " ", "JpB"}], "-", 
                  RowBox[{"3291", " ", "JpA", " ", "JpB"}], "+", 
                  RowBox[{"853", " ", 
                   SuperscriptBox["JpB", "2"]}]}], ")"}]}], "+", 
               RowBox[{"2", " ", "JdC", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"1453", " ", 
                   SuperscriptBox["JpA", "3"]}], "+", 
                  RowBox[{"2898", " ", 
                   SuperscriptBox["JpA", "2"], " ", "JpB"}], "-", 
                  RowBox[{"2993", " ", "JpA", " ", 
                   SuperscriptBox["JpB", "2"]}], "-", 
                  RowBox[{"756", " ", 
                   SuperscriptBox["JpB", "3"]}]}], ")"}]}], "+", 
               RowBox[{"2", " ", "JdB", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"648", " ", 
                   SuperscriptBox["JdC", "3"]}], "-", 
                  RowBox[{"756", " ", 
                   SuperscriptBox["JpA", "3"]}], "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["JdC", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"50", " ", "JpA"}], "-", 
                    RowBox[{"1977", " ", "JpB"}]}], ")"}]}], "-", 
                  RowBox[{"2993", " ", 
                   SuperscriptBox["JpA", "2"], " ", "JpB"}], "+", 
                  RowBox[{"2898", " ", "JpA", " ", 
                   SuperscriptBox["JpB", "2"]}], "+", 
                  RowBox[{"1453", " ", 
                   SuperscriptBox["JpB", "3"]}], "+", 
                  RowBox[{"6", " ", "JdC", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"401", " ", 
                    SuperscriptBox["JpA", "2"]}], "-", 
                    RowBox[{"188", " ", "JpA", " ", "JpB"}], "+", 
                    RowBox[{"401", " ", 
                    SuperscriptBox["JpB", "2"]}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}], "+", 
            RowBox[{"2", " ", "J2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"894", " ", 
                SuperscriptBox["Ja", "4"]}], "+", 
               RowBox[{"432", " ", 
                SuperscriptBox["JdB", "4"]}], "+", 
               RowBox[{"432", " ", 
                SuperscriptBox["JdC", "4"]}], "-", 
               RowBox[{"648", " ", 
                SuperscriptBox["JdC", "3"], " ", "JpA"}], "+", 
               RowBox[{"3828", " ", 
                SuperscriptBox["JdC", "2"], " ", 
                SuperscriptBox["JpA", "2"]}], "-", 
               RowBox[{"786", " ", "JdC", " ", 
                SuperscriptBox["JpA", "3"]}], "-", 
               RowBox[{"1773", " ", 
                SuperscriptBox["JpA", "4"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2592", " ", 
                   SuperscriptBox["JdC", "3"]}], "+", 
                  RowBox[{"4724", " ", 
                   SuperscriptBox["JdC", "2"], " ", "JpA"}], "-", 
                  RowBox[{"8492", " ", "JdC", " ", 
                   SuperscriptBox["JpA", "2"]}], "-", 
                  RowBox[{"2361", " ", 
                   SuperscriptBox["JpA", "3"]}]}], ")"}], " ", "JpB"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"360", " ", 
                   SuperscriptBox["JdC", "2"]}], "+", 
                  RowBox[{"346", " ", "JdC", " ", "JpA"}], "+", 
                  RowBox[{"2969", " ", 
                   SuperscriptBox["JpA", "2"]}]}], ")"}], " ", 
                SuperscriptBox["JpB", "2"]}], "+", 
               RowBox[{"3", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"888", " ", "JdC"}], "-", 
                  RowBox[{"787", " ", "JpA"}]}], ")"}], " ", 
                SuperscriptBox["JpB", "3"]}], "-", 
               RowBox[{"1773", " ", 
                SuperscriptBox["JpB", "4"]}], "-", 
               RowBox[{"72", " ", 
                SuperscriptBox["JdB", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"34", " ", "JdC"}], "+", 
                  RowBox[{"9", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "4"}], " ", "JpA"}], "+", "JpB"}], ")"}]}]}],
                  ")"}]}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["JdB", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2052", " ", 
                   SuperscriptBox["JdC", "2"]}], "+", 
                  RowBox[{"90", " ", 
                   SuperscriptBox["JpA", "2"]}], "+", 
                  RowBox[{"1181", " ", "JpA", " ", "JpB"}], "+", 
                  RowBox[{"957", " ", 
                   SuperscriptBox["JpB", "2"]}], "-", 
                  RowBox[{"54", " ", "JdC", " ", 
                   RowBox[{"(", 
                    RowBox[{"JpA", "+", 
                    RowBox[{"42", " ", "JpB"}]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["Ja", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"13996", " ", 
                   SuperscriptBox["JdB", "2"]}], "+", 
                  RowBox[{"13996", " ", 
                   SuperscriptBox["JdC", "2"]}], "+", 
                  RowBox[{"12032", " ", "JdC", " ", "JpA"}], "+", 
                  RowBox[{"7491", " ", 
                   SuperscriptBox["JpA", "2"]}], "-", 
                  RowBox[{"4", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2983", " ", "JdC"}], "+", 
                    RowBox[{"842", " ", "JpA"}]}], ")"}], " ", "JpB"}], "+", 
                  RowBox[{"7491", " ", 
                   SuperscriptBox["JpB", "2"]}], "+", 
                  RowBox[{"4", " ", "JdB", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"952", " ", "JdC"}], "-", 
                    RowBox[{"2983", " ", "JpA"}], "+", 
                    RowBox[{"3008", " ", "JpB"}]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{"2", " ", "JdB", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "1224"}], " ", 
                   SuperscriptBox["JdC", "3"]}], "+", 
                  RowBox[{"1332", " ", 
                   SuperscriptBox["JpA", "3"]}], "+", 
                  RowBox[{"173", " ", 
                   SuperscriptBox["JpA", "2"], " ", "JpB"}], "-", 
                  RowBox[{"4246", " ", "JpA", " ", 
                   SuperscriptBox["JpB", "2"]}], "-", 
                  RowBox[{"393", " ", 
                   SuperscriptBox["JpB", "3"]}], "-", 
                  RowBox[{"108", " ", 
                   SuperscriptBox["JdC", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"42", " ", "JpA"}], "+", "JpB"}], ")"}]}], "+", 
                  RowBox[{"2", " ", "JdC", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"461", " ", 
                    SuperscriptBox["JpA", "2"]}], "+", 
                    RowBox[{"5676", " ", "JpA", " ", "JpB"}], "+", 
                    RowBox[{"461", " ", 
                    SuperscriptBox["JpB", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{"2", " ", "Ja", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "6544"}], " ", 
                   SuperscriptBox["JdC", "2"], " ", "JpA"}], "+", 
                  RowBox[{"16", " ", 
                   SuperscriptBox["JdB", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"261", " ", "JdC"}], "-", 
                    RowBox[{"409", " ", "JpB"}]}], ")"}]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"JpA", "+", "JpB"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"816", " ", 
                    SuperscriptBox["JpA", "2"]}], "-", 
                    RowBox[{"359", " ", "JpA", " ", "JpB"}], "+", 
                    RowBox[{"816", " ", 
                    SuperscriptBox["JpB", "2"]}]}], ")"}]}], "-", 
                  RowBox[{"2", " ", "JdC", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"659", " ", 
                    SuperscriptBox["JpA", "2"]}], "-", 
                    RowBox[{"741", " ", "JpA", " ", "JpB"}], "+", 
                    RowBox[{"2288", " ", 
                    SuperscriptBox["JpB", "2"]}]}], ")"}]}], "+", 
                  RowBox[{"2", " ", "JdB", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2088", " ", 
                    SuperscriptBox["JdC", "2"]}], "-", 
                    RowBox[{"2288", " ", 
                    SuperscriptBox["JpA", "2"]}], "+", 
                    RowBox[{"741", " ", "JpA", " ", "JpB"}], "-", 
                    RowBox[{"659", " ", 
                    SuperscriptBox["JpB", "2"]}], "-", 
                    RowBox[{"3130", " ", "JdC", " ", 
                    RowBox[{"(", 
                    RowBox[{"JpA", "+", "JpB"}], ")"}]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["J2", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "6636"}], " ", 
                SuperscriptBox["Ja", "3"]}], "-", 
               RowBox[{"Ja", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"5292", " ", 
                   SuperscriptBox["JdB", "2"]}], "-", 
                  RowBox[{"6480", " ", "JdB", " ", "JdC"}], "+", 
                  RowBox[{"5292", " ", 
                   SuperscriptBox["JdC", "2"]}], "-", 
                  RowBox[{"3996", " ", "JdB", " ", "JpA"}], "+", 
                  RowBox[{"11252", " ", "JdC", " ", "JpA"}], "+", 
                  RowBox[{"6427", " ", 
                   SuperscriptBox["JpA", "2"]}], "+", 
                  RowBox[{"4", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2813", " ", "JdB"}], "-", 
                    RowBox[{"999", " ", "JdC"}], "+", 
                    RowBox[{"288", " ", "JpA"}]}], ")"}], " ", "JpB"}], "+", 
                  RowBox[{"6427", " ", 
                   SuperscriptBox["JpB", "2"]}]}], ")"}]}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"936", " ", 
                   SuperscriptBox["JdB", "3"]}], "+", 
                  RowBox[{"936", " ", 
                   SuperscriptBox["JdC", "3"]}], "-", 
                  RowBox[{"36", " ", 
                   SuperscriptBox["JdB", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"62", " ", "JdC"}], "+", 
                    RowBox[{"13", " ", "JpA"}], "-", 
                    RowBox[{"21", " ", "JpB"}]}], ")"}]}], "+", 
                  RowBox[{"36", " ", 
                   SuperscriptBox["JdC", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"21", " ", "JpA"}], "-", 
                    RowBox[{"13", " ", "JpB"}]}], ")"}]}], "-", 
                  RowBox[{"9", " ", 
                   RowBox[{"(", 
                    RowBox[{"JpA", "+", "JpB"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"27", " ", 
                    SuperscriptBox["JpA", "2"]}], "+", 
                    RowBox[{"38", " ", "JpA", " ", "JpB"}], "+", 
                    RowBox[{"27", " ", 
                    SuperscriptBox["JpB", "2"]}]}], ")"}]}], "+", 
                  RowBox[{"2", " ", "JdC", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"573", " ", 
                    SuperscriptBox["JpA", "2"]}], "+", 
                    RowBox[{"1340", " ", "JpA", " ", "JpB"}], "+", 
                    RowBox[{"979", " ", 
                    SuperscriptBox["JpB", "2"]}]}], ")"}]}], "+", 
                  RowBox[{"2", " ", "JdB", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "1116"}], " ", 
                    SuperscriptBox["JdC", "2"]}], "+", 
                    RowBox[{"979", " ", 
                    SuperscriptBox["JpA", "2"]}], "+", 
                    RowBox[{"1340", " ", "JpA", " ", "JpB"}], "+", 
                    RowBox[{"573", " ", 
                    SuperscriptBox["JpB", "2"]}], "+", 
                    RowBox[{"180", " ", "JdC", " ", 
                    RowBox[{"(", 
                    RowBox[{"JpA", "+", "JpB"}], ")"}]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}], " ", 
         RowBox[{"Cos", "[", "k", "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"7488", " ", 
            SuperscriptBox["J2", "5"]}], "-", 
           RowBox[{"23904", " ", 
            SuperscriptBox["J2", "4"], " ", "Ja"}], "-", 
           RowBox[{"566", " ", 
            SuperscriptBox["Ja", "5"]}], "-", 
           RowBox[{"8", " ", 
            SuperscriptBox["JdC", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"216", " ", 
               SuperscriptBox["JdB", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"JdB", "+", "JdC"}], ")"}]}], "-", 
              RowBox[{"108", " ", "JdB", " ", 
               RowBox[{"(", 
                RowBox[{"JdB", "+", 
                 RowBox[{"2", " ", "JdC"}]}], ")"}], " ", "JpA"}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "25"}], " ", "JdB"}], "+", 
                 RowBox[{"23", " ", "JdC"}]}], ")"}], " ", 
               SuperscriptBox["JpA", "2"]}], "+", 
              RowBox[{"25", " ", 
               SuperscriptBox["JpA", "3"]}]}], ")"}]}], "+", 
           RowBox[{"8", " ", "JdC", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"108", " ", 
               SuperscriptBox["JdB", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "JdB"}], "+", "JdC"}], ")"}]}], "-", 
              RowBox[{"32", " ", "JdB", " ", 
               RowBox[{"(", 
                RowBox[{"JdB", "+", "JdC"}], ")"}], " ", "JpA"}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"126", " ", "JdB"}], "+", 
                 RowBox[{"23", " ", "JdC"}]}], ")"}], " ", 
               SuperscriptBox["JpA", "2"]}], "+", 
              RowBox[{"44", " ", 
               SuperscriptBox["JpA", "3"]}]}], ")"}], " ", "JpB"}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"8", " ", 
               SuperscriptBox["JdB", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"23", " ", "JdB"}], "-", 
                 RowBox[{"25", " ", "JdC"}]}], ")"}]}], "+", 
              RowBox[{"4", " ", "JdB", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"23", " ", "JdB"}], "+", 
                 RowBox[{"126", " ", "JdC"}]}], ")"}], " ", "JpA"}], "-", 
              RowBox[{"226", " ", 
               RowBox[{"(", 
                RowBox[{"JdB", "+", "JdC"}], ")"}], " ", 
               SuperscriptBox["JpA", "2"]}], "+", 
              RowBox[{"67", " ", 
               SuperscriptBox["JpA", "3"]}]}], ")"}], " ", 
            SuperscriptBox["JpB", "2"]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"100", " ", 
               SuperscriptBox["JdB", "2"]}], "-", 
              RowBox[{"176", " ", "JdB", " ", "JpA"}], "+", 
              RowBox[{"67", " ", 
               SuperscriptBox["JpA", "2"]}]}], ")"}], " ", 
            SuperscriptBox["JpB", "3"]}], "+", 
           RowBox[{
            SuperscriptBox["Ja", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"720", " ", 
                  SuperscriptBox["JdB", "2"]}], "+", 
                 RowBox[{"720", " ", 
                  SuperscriptBox["JdC", "2"]}], "+", 
                 RowBox[{"775", " ", "JdC", " ", "JpA"}], "+", 
                 RowBox[{"524", " ", 
                  SuperscriptBox["JpA", "2"]}], "-", 
                 RowBox[{"2", " ", "JdB", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"539", " ", "JdC"}], "+", 
                    RowBox[{"360", " ", "JpA"}]}], ")"}]}]}], ")"}]}], "+", 
              RowBox[{"5", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"310", " ", "JdB"}], "-", 
                 RowBox[{"9", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"32", " ", "JdC"}], "+", 
                    RowBox[{"23", " ", "JpA"}]}], ")"}]}]}], ")"}], " ", 
               "JpB"}], "+", 
              RowBox[{"1048", " ", 
               SuperscriptBox["JpB", "2"]}]}], ")"}]}], "-", 
           RowBox[{"8", " ", 
            SuperscriptBox["J2", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"964", " ", 
               SuperscriptBox["Ja", "2"]}], "-", 
              RowBox[{"1530", " ", "JdC", " ", "JpA"}], "+", 
              RowBox[{"1376", " ", 
               SuperscriptBox["JpA", "2"]}], "+", 
              RowBox[{"1530", " ", "JdB", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "JdC"}], "-", "JpB"}], ")"}]}], "+", 
              RowBox[{"3037", " ", "JpA", " ", "JpB"}], "+", 
              RowBox[{"1376", " ", 
               SuperscriptBox["JpB", "2"]}]}], ")"}]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["J2", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"36", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"191", " ", 
                  SuperscriptBox["Ja", "3"]}], "+", 
                 RowBox[{"371", " ", "Ja", " ", "JdB", " ", "JdC"}], "-", 
                 RowBox[{"4", " ", 
                  RowBox[{"(", 
                   RowBox[{"JdB", "+", "JdC"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["JdB", "2"], "+", 
                    RowBox[{"3", " ", "JdB", " ", "JdC"}], "+", 
                    SuperscriptBox["JdC", "2"]}], ")"}]}]}], ")"}]}], "+", 
              RowBox[{"6", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "337"}], " ", "Ja", " ", "JdC"}], "+", 
                 RowBox[{"12", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["JdB", "2"], "+", 
                    RowBox[{"16", " ", "JdB", " ", "JdC"}], "-", 
                    RowBox[{"12", " ", 
                    SuperscriptBox["JdC", "2"]}]}], ")"}]}]}], ")"}], " ", 
               "JpA"}], "+", 
              RowBox[{"4", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"1016", " ", "Ja"}], "-", 
                 RowBox[{"183", " ", "JdB"}], "-", 
                 RowBox[{"468", " ", "JdC"}]}], ")"}], " ", 
               SuperscriptBox["JpA", "2"]}], "-", 
              RowBox[{"290", " ", 
               SuperscriptBox["JpA", "3"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"Ja", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "2022"}], " ", "JdB"}], "+", 
                    RowBox[{"4571", " ", "JpA"}]}], ")"}]}], "+", 
                 RowBox[{"8", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"9", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "12"}], " ", 
                    SuperscriptBox["JdB", "2"]}], "+", 
                    RowBox[{"16", " ", "JdB", " ", "JdC"}], "+", 
                    SuperscriptBox["JdC", "2"]}], ")"}]}], "-", 
                    RowBox[{"194", " ", 
                    RowBox[{"(", 
                    RowBox[{"JdB", "+", "JdC"}], ")"}], " ", "JpA"}], "+", 
                    RowBox[{"81", " ", 
                    SuperscriptBox["JpA", "2"]}]}], ")"}]}]}], ")"}], " ", 
               "JpB"}], "+", 
              RowBox[{"4", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"1016", " ", "Ja"}], "-", 
                 RowBox[{"468", " ", "JdB"}], "-", 
                 RowBox[{"183", " ", "JdC"}], "+", 
                 RowBox[{"162", " ", "JpA"}]}], ")"}], " ", 
               SuperscriptBox["JpB", "2"]}], "-", 
              RowBox[{"290", " ", 
               SuperscriptBox["JpB", "3"]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", "J2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2790"}], " ", 
               SuperscriptBox["Ja", "4"]}], "+", 
              RowBox[{"4", " ", "JdC", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "36"}], " ", "JdB", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"20", " ", 
                    SuperscriptBox["JdB", "2"]}], "+", 
                    RowBox[{"3", " ", "JdB", " ", "JdC"}], "+", 
                    RowBox[{"20", " ", 
                    SuperscriptBox["JdC", "2"]}]}], ")"}]}], "+", 
                 RowBox[{"72", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"23", " ", 
                    SuperscriptBox["JdB", "2"]}], "+", 
                    RowBox[{"3", " ", "JdB", " ", "JdC"}], "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["JdC", "2"]}]}], ")"}], " ", "JpA"}], "-", 
                 
                 RowBox[{"3", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"404", " ", "JdB"}], "+", 
                    RowBox[{"19", " ", "JdC"}]}], ")"}], " ", 
                  SuperscriptBox["JpA", "2"]}], "-", 
                 RowBox[{"46", " ", 
                  SuperscriptBox["JpA", "3"]}]}], ")"}]}], "+", 
              RowBox[{"8", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"36", " ", "JdB", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"5", " ", 
                    SuperscriptBox["JdB", "2"]}], "+", 
                    RowBox[{"3", " ", "JdB", " ", "JdC"}], "+", 
                    RowBox[{"23", " ", 
                    SuperscriptBox["JdC", "2"]}]}], ")"}]}], "-", 
                 RowBox[{"12", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"24", " ", 
                    SuperscriptBox["JdB", "2"]}], "+", 
                    RowBox[{"43", " ", "JdB", " ", "JdC"}], "+", 
                    RowBox[{"24", " ", 
                    SuperscriptBox["JdC", "2"]}]}], ")"}], " ", "JpA"}], "+", 
                 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"241", " ", "JdB"}], "+", 
                    RowBox[{"242", " ", "JdC"}]}], ")"}], " ", 
                  SuperscriptBox["JpA", "2"]}], "+", 
                 RowBox[{"11", " ", 
                  SuperscriptBox["JpA", "3"]}]}], ")"}], " ", "JpB"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "12"}], " ", "JdB", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"19", " ", "JdB"}], "+", 
                    RowBox[{"404", " ", "JdC"}]}], ")"}]}], "+", 
                 RowBox[{"8", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"242", " ", "JdB"}], "+", 
                    RowBox[{"241", " ", "JdC"}]}], ")"}], " ", "JpA"}], "-", 
                 RowBox[{"295", " ", 
                  SuperscriptBox["JpA", "2"]}]}], ")"}], " ", 
               SuperscriptBox["JpB", "2"]}], "+", 
              RowBox[{"8", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "23"}], " ", "JdB"}], "+", 
                 RowBox[{"11", " ", "JpA"}]}], ")"}], " ", 
               SuperscriptBox["JpB", "3"]}], "-", 
              RowBox[{
               SuperscriptBox["Ja", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"1184", " ", 
                  SuperscriptBox["JdB", "2"]}], "+", 
                 RowBox[{"1184", " ", 
                  SuperscriptBox["JdC", "2"]}], "-", 
                 RowBox[{"694", " ", "JdC", " ", "JpA"}], "+", 
                 RowBox[{"3672", " ", 
                  SuperscriptBox["JpA", "2"]}], "+", 
                 RowBox[{"2", " ", "JdB", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"8006", " ", "JdC"}], "-", 
                    RowBox[{"592", " ", "JpA"}], "-", 
                    RowBox[{"347", " ", "JpB"}]}], ")"}]}], "-", 
                 RowBox[{"1184", " ", "JdC", " ", "JpB"}], "+", 
                 RowBox[{"283", " ", "JpA", " ", "JpB"}], "+", 
                 RowBox[{"3672", " ", 
                  SuperscriptBox["JpB", "2"]}]}], ")"}]}], "+", 
              RowBox[{"2", " ", "Ja", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"144", " ", 
                  RowBox[{"(", 
                   RowBox[{"JdB", "+", "JdC"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["JdB", "2"], "+", 
                    RowBox[{"7", " ", "JdB", " ", "JdC"}], "+", 
                    SuperscriptBox["JdC", "2"]}], ")"}]}], "+", 
                 RowBox[{"4", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "18"}], " ", 
                    SuperscriptBox["JdB", "2"]}], "+", 
                    RowBox[{"422", " ", "JdB", " ", "JdC"}], "+", 
                    RowBox[{"627", " ", 
                    SuperscriptBox["JdC", "2"]}]}], ")"}], " ", "JpA"}], "+", 
                 
                 RowBox[{"4", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"183", " ", "JdB"}], "+", 
                    RowBox[{"329", " ", "JdC"}]}], ")"}], " ", 
                  SuperscriptBox["JpA", "2"]}], "+", 
                 RowBox[{"290", " ", 
                  SuperscriptBox["JpA", "3"]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"627", " ", 
                    SuperscriptBox["JdB", "2"]}], "+", 
                    RowBox[{"422", " ", "JdB", " ", "JdC"}], "-", 
                    RowBox[{"18", " ", 
                    SuperscriptBox["JdC", "2"]}]}], ")"}]}], "-", 
                    RowBox[{"1644", " ", 
                    RowBox[{"(", 
                    RowBox[{"JdB", "+", "JdC"}], ")"}], " ", "JpA"}], "-", 
                    RowBox[{"373", " ", 
                    SuperscriptBox["JpA", "2"]}]}], ")"}], " ", "JpB"}], "+", 
                 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"1316", " ", "JdB"}], "+", 
                    RowBox[{"732", " ", "JdC"}], "-", 
                    RowBox[{"373", " ", "JpA"}]}], ")"}], " ", 
                  SuperscriptBox["JpB", "2"]}], "+", 
                 RowBox[{"290", " ", 
                  SuperscriptBox["JpB", "3"]}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["Ja", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"536", " ", 
               SuperscriptBox["JdB", "3"]}], "+", 
              RowBox[{"536", " ", 
               SuperscriptBox["JdC", "3"]}], "-", 
              RowBox[{"4", " ", 
               SuperscriptBox["JdC", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"126", " ", "JpA"}], "+", 
                 RowBox[{"83", " ", "JpB"}]}], ")"}]}], "-", 
              RowBox[{"4", " ", 
               SuperscriptBox["JdB", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"1034", " ", "JdC"}], "+", 
                 RowBox[{"83", " ", "JpA"}], "+", 
                 RowBox[{"126", " ", "JpB"}]}], ")"}]}], "-", 
              RowBox[{"5", " ", 
               RowBox[{"(", 
                RowBox[{"JpA", "+", "JpB"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"17", " ", 
                  SuperscriptBox["JpA", "2"]}], "+", 
                 RowBox[{"JpA", " ", "JpB"}], "+", 
                 RowBox[{"17", " ", 
                  SuperscriptBox["JpB", "2"]}]}], ")"}]}], "-", 
              RowBox[{"2", " ", "JdC", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"25", " ", 
                  SuperscriptBox["JpA", "2"]}], "-", 
                 RowBox[{"512", " ", "JpA", " ", "JpB"}], "+", 
                 RowBox[{"227", " ", 
                  SuperscriptBox["JpB", "2"]}]}], ")"}]}], "+", 
              RowBox[{"JdB", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "4136"}], " ", 
                  SuperscriptBox["JdC", "2"]}], "-", 
                 RowBox[{"454", " ", 
                  SuperscriptBox["JpA", "2"]}], "+", 
                 RowBox[{"1024", " ", "JpA", " ", "JpB"}], "-", 
                 RowBox[{"50", " ", 
                  SuperscriptBox["JpB", "2"]}], "+", 
                 RowBox[{"488", " ", "JdC", " ", 
                  RowBox[{"(", 
                   RowBox[{"JpA", "+", "JpB"}], ")"}]}]}], ")"}]}]}], ")"}]}],
            "+", 
           RowBox[{"Ja", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"32", " ", 
               SuperscriptBox["JdB", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"90", " ", "JdC"}], "-", 
                 RowBox[{"83", " ", "JpB"}]}], ")"}]}], "-", 
              RowBox[{"4", " ", 
               SuperscriptBox["JdB", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"324", " ", 
                  SuperscriptBox["JdC", "2"]}], "+", 
                 RowBox[{"1456", " ", "JdC", " ", "JpA"}], "-", 
                 RowBox[{"932", " ", "JdC", " ", "JpB"}], "-", 
                 RowBox[{"660", " ", "JpA", " ", "JpB"}], "+", 
                 RowBox[{"465", " ", 
                  SuperscriptBox["JpB", "2"]}]}], ")"}]}], "+", 
              RowBox[{"4", " ", "JdB", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", "JdC", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"180", " ", 
                    SuperscriptBox["JdC", "2"]}], "+", 
                    RowBox[{"233", " ", "JdC", " ", "JpA"}], "+", 
                    RowBox[{"317", " ", 
                    SuperscriptBox["JpA", "2"]}]}], ")"}]}], "-", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"728", " ", 
                    SuperscriptBox["JdC", "2"]}], "+", 
                    RowBox[{"604", " ", "JdC", " ", "JpA"}], "+", 
                    RowBox[{"233", " ", 
                    SuperscriptBox["JpA", "2"]}]}], ")"}], " ", "JpB"}], "+", 
                 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"1268", " ", "JdC"}], "+", 
                    RowBox[{"291", " ", "JpA"}]}], ")"}], " ", 
                  SuperscriptBox["JpB", "2"]}], "-", 
                 RowBox[{"32", " ", 
                  SuperscriptBox["JpB", "3"]}]}], ")"}]}], "-", 
              RowBox[{"JpA", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2656", " ", 
                  SuperscriptBox["JdC", "3"]}], "+", 
                 RowBox[{"60", " ", 
                  SuperscriptBox["JdC", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"31", " ", "JpA"}], "-", 
                    RowBox[{"44", " ", "JpB"}]}], ")"}]}], "+", 
                 RowBox[{"JpB", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"52", " ", 
                    SuperscriptBox["JpA", "2"]}], "+", 
                    RowBox[{"561", " ", "JpA", " ", "JpB"}], "+", 
                    RowBox[{"52", " ", 
                    SuperscriptBox["JpB", "2"]}]}], ")"}]}], "+", 
                 RowBox[{"4", " ", "JdC", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"32", " ", 
                    SuperscriptBox["JpA", "2"]}], "-", 
                    RowBox[{"291", " ", "JpA", " ", "JpB"}], "+", 
                    RowBox[{"466", " ", 
                    SuperscriptBox["JpB", "2"]}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "k"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "3456"}], " ", 
            SuperscriptBox["J2", "5"]}], "+", 
           RowBox[{"14976", " ", 
            SuperscriptBox["J2", "4"], " ", "Ja"}], "-", 
           RowBox[{"16", " ", 
            SuperscriptBox["J2", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"1392", " ", 
               SuperscriptBox["Ja", "2"]}], "-", 
              RowBox[{"540", " ", 
               SuperscriptBox["JdB", "2"]}], "-", 
              RowBox[{"540", " ", 
               SuperscriptBox["JdC", "2"]}], "-", 
              RowBox[{"378", " ", "JdC", " ", "JpA"}], "-", 
              RowBox[{"131", " ", 
               SuperscriptBox["JpA", "2"]}], "+", 
              RowBox[{"54", " ", "JdB", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"14", " ", "JdC"}], "+", 
                 RowBox[{"10", " ", "JpA"}], "-", 
                 RowBox[{"7", " ", "JpB"}]}], ")"}]}], "+", 
              RowBox[{"540", " ", "JdC", " ", "JpB"}], "+", 
              RowBox[{"329", " ", "JpA", " ", "JpB"}], "-", 
              RowBox[{"131", " ", 
               SuperscriptBox["JpB", "2"]}]}], ")"}]}], "+", 
           RowBox[{"Ja", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "324"}], " ", 
               SuperscriptBox["Ja", "4"]}], "-", 
              RowBox[{"315", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], " ", "JdB"}], "+", "JpA"}], ")"}], 
                "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], " ", "JdC"}], "+", "JpB"}], ")"}], 
                "2"]}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["Ja", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"508", " ", 
                  SuperscriptBox["JdB", "2"]}], "+", 
                 RowBox[{"508", " ", 
                  SuperscriptBox["JdC", "2"]}], "-", 
                 RowBox[{"886", " ", "JdC", " ", "JpA"}], "+", 
                 RowBox[{"123", " ", 
                  SuperscriptBox["JpA", "2"]}], "+", 
                 RowBox[{"JdB", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"660", " ", "JdC"}], "-", 
                    RowBox[{"508", " ", "JpA"}], "-", 
                    RowBox[{"886", " ", "JpB"}]}], ")"}]}], "-", 
                 RowBox[{"508", " ", "JdC", " ", "JpB"}], "+", 
                 RowBox[{"581", " ", "JpA", " ", "JpB"}], "+", 
                 RowBox[{"123", " ", 
                  SuperscriptBox["JpB", "2"]}]}], ")"}]}], "+", 
              RowBox[{"2", " ", "Ja", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "JdC", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "308"}], " ", "JdB", " ", 
                    RowBox[{"(", 
                    RowBox[{"JdB", "+", "JdC"}], ")"}]}], "+", 
                    RowBox[{"6", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "28"}], " ", "JdB"}], "+", 
                    RowBox[{"23", " ", "JdC"}]}], ")"}], " ", "JpA"}], "+", 
                    RowBox[{"155", " ", 
                    SuperscriptBox["JpA", "2"]}]}], ")"}]}], "+", 
                 RowBox[{"3", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"4", " ", "JdB", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"23", " ", "JdB"}], "-", 
                    RowBox[{"28", " ", "JdC"}]}], ")"}]}], "+", 
                    RowBox[{"92", " ", 
                    RowBox[{"(", 
                    RowBox[{"JdB", "+", "JdC"}], ")"}], " ", "JpA"}], "-", 
                    RowBox[{"67", " ", 
                    SuperscriptBox["JpA", "2"]}]}], ")"}], " ", "JpB"}], "+", 
                 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"310", " ", "JdB"}], "-", 
                    RowBox[{"201", " ", "JpA"}]}], ")"}], " ", 
                  SuperscriptBox["JpB", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["J2", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"1548", " ", 
               SuperscriptBox["Ja", "3"]}], "+", 
              RowBox[{"6", " ", "JdC", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "108"}], " ", "JdB", " ", 
                  RowBox[{"(", 
                   RowBox[{"JdB", "+", "JdC"}], ")"}]}], "+", 
                 RowBox[{"54", " ", "JdC", " ", "JpA"}], "+", 
                 RowBox[{"25", " ", 
                  SuperscriptBox["JpA", "2"]}]}], ")"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"324", " ", 
                  SuperscriptBox["JdB", "2"]}], "+", 
                 RowBox[{"76", " ", 
                  RowBox[{"(", 
                   RowBox[{"JdB", "+", "JdC"}], ")"}], " ", "JpA"}], "-", 
                 RowBox[{"113", " ", 
                  SuperscriptBox["JpA", "2"]}]}], ")"}], " ", "JpB"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"150", " ", "JdB"}], "-", 
                 RowBox[{"113", " ", "JpA"}]}], ")"}], " ", 
               SuperscriptBox["JpB", "2"]}], "+", 
              RowBox[{"Ja", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "1620"}], " ", 
                  SuperscriptBox["JdB", "2"]}], "-", 
                 RowBox[{"1620", " ", 
                  SuperscriptBox["JdC", "2"]}], "+", 
                 RowBox[{"178", " ", "JdC", " ", "JpA"}], "-", 
                 RowBox[{"393", " ", 
                  SuperscriptBox["JpA", "2"]}], "+", 
                 RowBox[{"1620", " ", "JdC", " ", "JpB"}], "+", 
                 RowBox[{"53", " ", "JpA", " ", "JpB"}], "-", 
                 RowBox[{"393", " ", 
                  SuperscriptBox["JpB", "2"]}], "+", 
                 RowBox[{"2", " ", "JdB", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"378", " ", "JdC"}], "+", 
                    RowBox[{"810", " ", "JpA"}], "+", 
                    RowBox[{"89", " ", "JpB"}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}], "+", 
           RowBox[{"2", " ", "J2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "816"}], " ", 
               SuperscriptBox["Ja", "4"]}], "+", 
              RowBox[{"315", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], " ", "JdB"}], "+", "JpA"}], ")"}], 
                "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], " ", "JdC"}], "+", "JpB"}], ")"}], 
                "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["Ja", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"1588", " ", 
                  SuperscriptBox["JdB", "2"]}], "+", 
                 RowBox[{"1588", " ", 
                  SuperscriptBox["JdC", "2"]}], "+", 
                 RowBox[{"385", " ", 
                  SuperscriptBox["JpA", "2"]}], "+", 
                 RowBox[{"2", " ", "JdB", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"330", " ", "JdC"}], "-", 
                    RowBox[{"794", " ", "JpA"}], "-", 
                    RowBox[{"721", " ", "JpB"}]}], ")"}]}], "+", 
                 RowBox[{"857", " ", "JpA", " ", "JpB"}], "+", 
                 RowBox[{"385", " ", 
                  SuperscriptBox["JpB", "2"]}], "-", 
                 RowBox[{"2", " ", "JdC", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"721", " ", "JpA"}], "+", 
                    RowBox[{"794", " ", "JpB"}]}], ")"}]}]}], ")"}]}], "+", 
              RowBox[{"4", " ", "Ja", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", 
                  SuperscriptBox["JdB", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"162", " ", "JdC"}], "-", 
                    RowBox[{"77", " ", "JpB"}]}], ")"}]}], "+", 
                 RowBox[{"JpA", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "308"}], " ", 
                    SuperscriptBox["JdC", "2"]}], "+", 
                    RowBox[{"155", " ", "JpB", " ", 
                    RowBox[{"(", 
                    RowBox[{"JpA", "+", "JpB"}], ")"}]}], "-", 
                    RowBox[{"2", " ", "JdC", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"113", " ", "JpA"}], "+", 
                    RowBox[{"84", " ", "JpB"}]}], ")"}]}]}], ")"}]}], "+", 
                 RowBox[{"2", " ", "JdB", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"324", " ", 
                    SuperscriptBox["JdC", "2"]}], "+", 
                    RowBox[{"76", " ", "JdC", " ", 
                    RowBox[{"(", 
                    RowBox[{"JpA", "+", "JpB"}], ")"}]}], "-", 
                    RowBox[{"JpB", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"84", " ", "JpA"}], "+", 
                    RowBox[{"113", " ", "JpB"}]}], ")"}]}]}], ")"}]}]}], 
                ")"}]}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"3", " ", "k"}], "]"}]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "J2"}], "-", "Ja"}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"216", " ", 
            SuperscriptBox["J2", "2"]}], "-", 
           RowBox[{"134", " ", 
            SuperscriptBox["Ja", "2"]}], "-", 
           RowBox[{"315", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "JdB"}], "-", "JpA"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "JdC"}], "-", "JpB"}], ")"}]}]}], ")"}], " ", 
         
         RowBox[{"Cos", "[", 
          RowBox[{"4", " ", "k"}], "]"}]}], "+", 
        RowBox[{"63", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "J2"}], "-", "Ja"}], ")"}], "5"], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"5", " ", "k"}], "]"}]}], "+", 
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", "JdC", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "216"}], " ", "JdB", " ", 
               RowBox[{"(", 
                RowBox[{"JdB", "-", "JdC"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"6", " ", 
                  SuperscriptBox["JdB", "2"]}], "+", 
                 RowBox[{"7", " ", "JdB", " ", "JdC"}], "+", 
                 RowBox[{"6", " ", 
                  SuperscriptBox["JdC", "2"]}]}], ")"}]}], "+", 
              RowBox[{"324", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", 
                  SuperscriptBox["JdB", "3"]}], "+", 
                 RowBox[{
                  SuperscriptBox["JdB", "2"], " ", "JdC"}], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["JdC", "3"]}]}], ")"}], " ", "JpA"}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"348", " ", 
                  SuperscriptBox["JdB", "2"]}], "-", 
                 RowBox[{"37", " ", "JdB", " ", "JdC"}], "+", 
                 RowBox[{"325", " ", 
                  SuperscriptBox["JdC", "2"]}]}], ")"}], " ", 
               SuperscriptBox["JpA", "2"]}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"156", " ", "JdB"}], "+", 
                 RowBox[{"17", " ", "JdC"}]}], ")"}], " ", 
               SuperscriptBox["JpA", "3"]}], "-", 
              RowBox[{"33", " ", 
               SuperscriptBox["JpA", "4"]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"648", " ", "JdB", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  SuperscriptBox["JdB", "3"]}], "-", 
                 RowBox[{"JdB", " ", 
                  SuperscriptBox["JdC", "2"]}], "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["JdC", "3"]}]}], ")"}]}], "+", 
              RowBox[{"16", " ", 
               RowBox[{"(", 
                RowBox[{"JdB", "-", "JdC"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"33", " ", 
                  SuperscriptBox["JdB", "2"]}], "-", 
                 RowBox[{"62", " ", "JdB", " ", "JdC"}], "+", 
                 RowBox[{"33", " ", 
                  SuperscriptBox["JdC", "2"]}]}], ")"}], " ", "JpA"}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"1068", " ", 
                  SuperscriptBox["JdB", "2"]}], "-", 
                 RowBox[{"672", " ", "JdB", " ", "JdC"}], "+", 
                 RowBox[{"1787", " ", 
                  SuperscriptBox["JdC", "2"]}]}], ")"}], " ", 
               SuperscriptBox["JpA", "2"]}], "+", 
              RowBox[{"4", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"39", " ", "JdB"}], "-", 
                 RowBox[{"73", " ", "JdC"}]}], ")"}], " ", 
               SuperscriptBox["JpA", "3"]}], "+", 
              RowBox[{"165", " ", 
               SuperscriptBox["JpA", "4"]}]}], ")"}], " ", "JpB"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "8"}], " ", "JdB", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"325", " ", 
                  SuperscriptBox["JdB", "2"]}], "-", 
                 RowBox[{"37", " ", "JdB", " ", "JdC"}], "+", 
                 RowBox[{"348", " ", 
                  SuperscriptBox["JdC", "2"]}]}], ")"}]}], "+", 
              RowBox[{"4", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"1787", " ", 
                  SuperscriptBox["JdB", "2"]}], "-", 
                 RowBox[{"672", " ", "JdB", " ", "JdC"}], "+", 
                 RowBox[{"1068", " ", 
                  SuperscriptBox["JdC", "2"]}]}], ")"}], " ", "JpA"}], "-", 
              RowBox[{"5326", " ", 
               RowBox[{"(", 
                RowBox[{"JdB", "-", "JdC"}], ")"}], " ", 
               SuperscriptBox["JpA", "2"]}], "+", 
              RowBox[{"913", " ", 
               SuperscriptBox["JpA", "3"]}]}], ")"}], " ", 
            SuperscriptBox["JpB", "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"68", " ", 
               SuperscriptBox["JdB", "2"]}], "+", 
              RowBox[{"8", " ", "JdB", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"78", " ", "JdC"}], "+", 
                 RowBox[{"73", " ", "JpA"}]}], ")"}]}], "-", 
              RowBox[{"JpA", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"312", " ", "JdC"}], "+", 
                 RowBox[{"913", " ", "JpA"}]}], ")"}]}]}], ")"}], " ", 
            SuperscriptBox["JpB", "3"]}], "+", 
           RowBox[{"66", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "JdB"}], "-", 
              RowBox[{"5", " ", "JpA"}]}], ")"}], " ", 
            SuperscriptBox["JpB", "4"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["Ja", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"110", " ", "JdB"}], "+", 
                 RowBox[{"14", " ", "JdC"}], "-", 
                 RowBox[{"55", " ", "JpA"}]}], ")"}], " ", "JpA"}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"7", " ", "JdB"}], "+", 
                 RowBox[{"55", " ", "JdC"}]}], ")"}], " ", "JpB"}], "+", 
              RowBox[{"55", " ", 
               SuperscriptBox["JpB", "2"]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["Ja", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"5432", " ", "JdB", " ", 
               RowBox[{"(", 
                RowBox[{"JdB", "-", "JdC"}], ")"}], " ", "JdC"}], "-", 
              RowBox[{"4", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"200", " ", 
                  SuperscriptBox["JdB", "2"]}], "+", 
                 RowBox[{"1481", " ", "JdB", " ", "JdC"}], "-", 
                 RowBox[{"408", " ", 
                  SuperscriptBox["JdC", "2"]}]}], ")"}], " ", "JpA"}], "+", 
              RowBox[{"32", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"34", " ", "JdB"}], "+", 
                 RowBox[{"71", " ", "JdC"}]}], ")"}], " ", 
               SuperscriptBox["JpA", "2"]}], "-", 
              RowBox[{"416", " ", 
               SuperscriptBox["JpA", "3"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "1632"}], " ", 
                  SuperscriptBox["JdB", "2"]}], "+", 
                 RowBox[{"5924", " ", "JdB", " ", "JdC"}], "+", 
                 RowBox[{"800", " ", 
                  SuperscriptBox["JdC", "2"]}], "+", 
                 RowBox[{"2226", " ", "JdB", " ", "JpA"}], "-", 
                 RowBox[{"2226", " ", "JdC", " ", "JpA"}], "-", 
                 RowBox[{"1039", " ", 
                  SuperscriptBox["JpA", "2"]}]}], ")"}], " ", "JpB"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "32"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"71", " ", "JdB"}], "+", 
                    RowBox[{"34", " ", "JdC"}]}], ")"}]}], "+", 
                 RowBox[{"1039", " ", "JpA"}]}], ")"}], " ", 
               SuperscriptBox["JpB", "2"]}], "+", 
              RowBox[{"416", " ", 
               SuperscriptBox["JpB", "3"]}]}], ")"}]}], "+", 
           RowBox[{"4", " ", "J2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"72", " ", "JdB", " ", 
               RowBox[{"(", 
                RowBox[{"JdB", "-", "JdC"}], ")"}], " ", "JdC", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "19"}], " ", "Ja"}], "+", 
                 RowBox[{"6", " ", 
                  RowBox[{"(", 
                   RowBox[{"JdB", "+", "JdC"}], ")"}]}]}], ")"}]}], "+", 
              RowBox[{"4", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", 
                  SuperscriptBox["Ja", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"26", " ", "JdB"}], "-", 
                    RowBox[{"7", " ", "JdC"}]}], ")"}]}], "+", 
                 RowBox[{"108", " ", 
                  RowBox[{"(", 
                   RowBox[{"JdB", "-", "JdC"}], ")"}], " ", 
                  SuperscriptBox["JdC", "2"]}], "+", 
                 RowBox[{"Ja", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"56", " ", 
                    SuperscriptBox["JdB", "2"]}], "+", 
                    RowBox[{"726", " ", "JdB", " ", "JdC"}], "-", 
                    RowBox[{"323", " ", 
                    SuperscriptBox["JdC", "2"]}]}], ")"}]}]}], ")"}], " ", 
               "JpA"}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"8", " ", "Ja", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"13", " ", "Ja"}], "+", 
                    RowBox[{"32", " ", "JdB"}]}], ")"}]}], "+", 
                 RowBox[{"37", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"35", " ", "Ja"}], "+", 
                    RowBox[{"2", " ", "JdB"}]}], ")"}], " ", "JdC"}], "+", 
                 RowBox[{"624", " ", 
                  SuperscriptBox["JdC", "2"]}]}], ")"}], " ", 
               SuperscriptBox["JpA", "2"]}], "+", 
              RowBox[{"4", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"68", " ", "Ja"}], "+", 
                 RowBox[{"5", " ", "JdC"}]}], ")"}], " ", 
               SuperscriptBox["JpA", "3"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"16", " ", 
                  SuperscriptBox["Ja", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"7", " ", "JdB"}], "-", 
                    RowBox[{"26", " ", "JdC"}]}], ")"}]}], "+", 
                 RowBox[{"432", " ", 
                  SuperscriptBox["JdB", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"JdB", "-", "JdC"}], ")"}]}], "+", 
                 RowBox[{"4", " ", "Ja", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"323", " ", 
                    SuperscriptBox["JdB", "2"]}], "-", 
                    RowBox[{"726", " ", "JdB", " ", "JdC"}], "-", 
                    RowBox[{"56", " ", 
                    SuperscriptBox["JdC", "2"]}]}], ")"}]}], "-", 
                 RowBox[{"4", " ", 
                  RowBox[{"(", 
                   RowBox[{"JdB", "-", "JdC"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"401", " ", "Ja"}], "+", 
                    RowBox[{"277", " ", 
                    RowBox[{"(", 
                    RowBox[{"JdB", "+", "JdC"}], ")"}]}]}], ")"}], " ", 
                  "JpA"}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"1219", " ", "Ja"}], "-", 
                    RowBox[{"312", " ", "JdB"}], "+", 
                    RowBox[{"2220", " ", "JdC"}]}], ")"}], " ", 
                  SuperscriptBox["JpA", "2"]}], "+", 
                 RowBox[{"559", " ", 
                  SuperscriptBox["JpA", "3"]}]}], ")"}], " ", "JpB"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"208", " ", 
                  SuperscriptBox["Ja", "2"]}], "+", 
                 RowBox[{"Ja", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2590", " ", "JdB"}], "+", 
                    RowBox[{"512", " ", "JdC"}], "-", 
                    RowBox[{"1219", " ", "JpA"}]}], ")"}]}], "+", 
                 RowBox[{"4", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"312", " ", 
                    SuperscriptBox["JdB", "2"]}], "+", 
                    RowBox[{"37", " ", "JdB", " ", 
                    RowBox[{"(", 
                    RowBox[{"JdC", "-", 
                    RowBox[{"15", " ", "JpA"}]}], ")"}]}], "+", 
                    RowBox[{"78", " ", "JdC", " ", "JpA"}]}], ")"}]}]}], 
                ")"}], " ", 
               SuperscriptBox["JpB", "2"]}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"272", " ", "Ja"}], "+", 
                 RowBox[{"20", " ", "JdB"}], "+", 
                 RowBox[{"559", " ", "JpA"}]}], ")"}], " ", 
               SuperscriptBox["JpB", "3"]}]}], ")"}]}], "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["J2", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"18", " ", 
               SuperscriptBox["JdB", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"28", " ", "JdC"}], "-", 
                 RowBox[{"5", " ", "JpB"}]}], ")"}]}], "-", 
              RowBox[{"JdB", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"504", " ", 
                  SuperscriptBox["JdC", "2"]}], "+", 
                 RowBox[{"428", " ", "Ja", " ", "JpA"}], "+", 
                 RowBox[{"162", " ", "JdC", " ", 
                  RowBox[{"(", 
                   RowBox[{"JpA", "-", "JpB"}], ")"}]}], "+", 
                 RowBox[{"28", " ", "Ja", " ", "JpB"}], "+", 
                 RowBox[{"123", " ", "JpA", " ", "JpB"}], "+", 
                 RowBox[{"325", " ", 
                  SuperscriptBox["JpB", "2"]}]}], ")"}]}], "+", 
              RowBox[{"Ja", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"214", " ", 
                  RowBox[{"(", 
                   RowBox[{"JpA", "-", "JpB"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"JpA", "+", "JpB"}], ")"}]}], "+", 
                 RowBox[{"4", " ", "JdC", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"7", " ", "JpA"}], "+", 
                    RowBox[{"107", " ", "JpB"}]}], ")"}]}]}], ")"}]}], "+", 
              RowBox[{"JpA", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"90", " ", 
                  SuperscriptBox["JdC", "2"]}], "+", 
                 RowBox[{"101", " ", "JpB", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "JpA"}], "+", "JpB"}], ")"}]}], "+", 
                 RowBox[{"JdC", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"325", " ", "JpA"}], "+", 
                    RowBox[{"123", " ", "JpB"}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}], "+", 
           RowBox[{"4", " ", "Ja", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "4"}], " ", 
               SuperscriptBox["JdB", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"108", " ", "JdC"}], "+", 
                 RowBox[{"456", " ", "JpA"}], "-", 
                 RowBox[{"73", " ", "JpB"}]}], ")"}]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["JdC", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "73"}], " ", "JpA"}], "+", 
                 RowBox[{"456", " ", "JpB"}]}], ")"}]}], "+", 
              RowBox[{"12", " ", 
               SuperscriptBox["JdC", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"9", " ", 
                  SuperscriptBox["JpA", "2"]}], "+", 
                 RowBox[{"80", " ", "JpA", " ", "JpB"}], "-", 
                 RowBox[{"120", " ", 
                  SuperscriptBox["JpB", "2"]}]}], ")"}]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["JdB", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"JpA", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"457", " ", "JdC"}], "+", 
                    RowBox[{"360", " ", "JpA"}]}], ")"}]}], "+", 
                 RowBox[{"48", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"7", " ", "JdC"}], "-", 
                    RowBox[{"5", " ", "JpA"}]}], ")"}], " ", "JpB"}], "-", 
                 RowBox[{"27", " ", 
                  SuperscriptBox["JpB", "2"]}]}], ")"}]}], "-", 
              RowBox[{"JdC", " ", "JpA", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"183", " ", 
                  SuperscriptBox["JpA", "2"]}], "+", 
                 RowBox[{"132", " ", "JpA", " ", "JpB"}], "+", 
                 RowBox[{"317", " ", 
                  SuperscriptBox["JpB", "2"]}]}], ")"}]}], "-", 
              RowBox[{"3", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"44", " ", 
                  SuperscriptBox["JpA", "4"]}], "-", 
                 RowBox[{"9", " ", 
                  SuperscriptBox["JpA", "3"], " ", "JpB"}], "+", 
                 RowBox[{"9", " ", "JpA", " ", 
                  SuperscriptBox["JpB", "3"]}], "-", 
                 RowBox[{"44", " ", 
                  SuperscriptBox["JpB", "4"]}]}], ")"}]}], "+", 
              RowBox[{"JdB", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"432", " ", 
                  SuperscriptBox["JdC", "3"]}], "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["JdC", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"336", " ", "JpA"}], "+", 
                    RowBox[{"457", " ", "JpB"}]}], ")"}]}], "+", 
                 RowBox[{"728", " ", "JdC", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["JpA", "2"]}], "+", 
                    SuperscriptBox["JpB", "2"]}], ")"}]}], "+", 
                 RowBox[{"JpB", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"317", " ", 
                    SuperscriptBox["JpA", "2"]}], "+", 
                    RowBox[{"132", " ", "JpA", " ", "JpB"}], "+", 
                    RowBox[{"183", " ", 
                    SuperscriptBox["JpB", "2"]}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}], " ", 
         RowBox[{"Sin", "[", "k", "]"}]}], "+", 
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"8", " ", 
            SuperscriptBox["JdC", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "216"}], " ", 
               SuperscriptBox["JdB", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"JdB", "-", "JdC"}], ")"}]}], "+", 
              RowBox[{"108", " ", "JdB", " ", 
               RowBox[{"(", 
                RowBox[{"JdB", "-", 
                 RowBox[{"2", " ", "JdC"}]}], ")"}], " ", "JpA"}], "+", 
              RowBox[{"14", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"5", " ", "JdB"}], "+", 
                 RowBox[{"7", " ", "JdC"}]}], ")"}], " ", 
               SuperscriptBox["JpA", "2"]}], "-", 
              RowBox[{"35", " ", 
               SuperscriptBox["JpA", "3"]}]}], ")"}]}], "-", 
           RowBox[{"8", " ", "JdC", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"108", " ", 
               SuperscriptBox["JdB", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", "JdB"}], "+", "JdC"}], ")"}]}], 
              "+", 
              RowBox[{"8", " ", "JdB", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "JdB"}], "+", "JdC"}], ")"}], " ", "JpA"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"186", " ", "JdB"}], "+", 
                 RowBox[{"35", " ", "JdC"}]}], ")"}], " ", 
               SuperscriptBox["JpA", "2"]}], "-", 
              RowBox[{"64", " ", 
               SuperscriptBox["JpA", "3"]}]}], ")"}], " ", "JpB"}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"56", " ", 
               SuperscriptBox["JdB", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"7", " ", "JdB"}], "+", 
                 RowBox[{"5", " ", "JdC"}]}], ")"}]}], "-", 
              RowBox[{"4", " ", "JdB", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"35", " ", "JdB"}], "+", 
                 RowBox[{"186", " ", "JdC"}]}], ")"}], " ", "JpA"}], "+", 
              RowBox[{"170", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "JdB"}], "+", "JdC"}], ")"}], " ", 
               SuperscriptBox["JpA", "2"]}], "+", 
              RowBox[{"71", " ", 
               SuperscriptBox["JpA", "3"]}]}], ")"}], " ", 
            SuperscriptBox["JpB", "2"]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"140", " ", 
               SuperscriptBox["JdB", "2"]}], "-", 
              RowBox[{"256", " ", "JdB", " ", "JpA"}], "+", 
              RowBox[{"71", " ", 
               SuperscriptBox["JpA", "2"]}]}], ")"}], " ", 
            SuperscriptBox["JpB", "3"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["Ja", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"28", " ", "JdB", " ", "JpA"}], "+", 
              RowBox[{"55", " ", "JdC", " ", "JpA"}], "-", 
              RowBox[{"14", " ", 
               SuperscriptBox["JpA", "2"]}], "-", 
              RowBox[{"55", " ", "JdB", " ", "JpB"}], "-", 
              RowBox[{"28", " ", "JdC", " ", "JpB"}], "+", 
              RowBox[{"14", " ", 
               SuperscriptBox["JpB", "2"]}]}], ")"}]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["J2", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"1368", " ", "JdB", " ", 
               RowBox[{"(", 
                RowBox[{"JdB", "-", "JdC"}], ")"}], " ", "JdC"}], "-", 
              RowBox[{"4", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"9", " ", "JdC", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"20", " ", "JdB"}], "+", "JdC"}], ")"}]}], "+", 
                 RowBox[{"Ja", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "56"}], " ", "JdB"}], "+", 
                    RowBox[{"214", " ", "JdC"}]}], ")"}]}]}], ")"}], " ", 
               "JpA"}], "+", 
              RowBox[{"14", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "8"}], " ", "Ja"}], "+", 
                 RowBox[{"95", " ", "JdC"}]}], ")"}], " ", 
               SuperscriptBox["JpA", "2"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"8", " ", "Ja", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"107", " ", "JdB"}], "-", 
                    RowBox[{"28", " ", "JdC"}]}], ")"}]}], "+", 
                 RowBox[{"36", " ", "JdB", " ", 
                  RowBox[{"(", 
                   RowBox[{"JdB", "+", 
                    RowBox[{"20", " ", "JdC"}]}], ")"}]}], "-", 
                 RowBox[{"2024", " ", 
                  RowBox[{"(", 
                   RowBox[{"JdB", "-", "JdC"}], ")"}], " ", "JpA"}], "+", 
                 RowBox[{"347", " ", 
                  SuperscriptBox["JpA", "2"]}]}], ")"}], " ", "JpB"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"112", " ", "Ja"}], "-", 
                 RowBox[{"1330", " ", "JdB"}], "-", 
                 RowBox[{"347", " ", "JpA"}]}], ")"}], " ", 
               SuperscriptBox["JpB", "2"]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", "J2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"144", " ", "JdB", " ", 
               RowBox[{"(", 
                RowBox[{"JdB", "-", "JdC"}], ")"}], " ", "JdC", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "10"}], " ", "Ja"}], "+", 
                 RowBox[{"19", " ", 
                  RowBox[{"(", 
                   RowBox[{"JdB", "+", "JdC"}], ")"}]}]}], ")"}]}], "-", 
              RowBox[{"8", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"8", " ", "Ja", " ", "JdB", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"7", " ", "Ja"}], "+", 
                    RowBox[{"4", " ", "JdB"}]}], ")"}]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "52"}], " ", 
                    SuperscriptBox["Ja", "2"]}], "-", 
                    RowBox[{"652", " ", "Ja", " ", "JdB"}], "+", 
                    RowBox[{"297", " ", 
                    SuperscriptBox["JdB", "2"]}]}], ")"}], " ", "JdC"}], "+", 
                 
                 RowBox[{"18", " ", "Ja", " ", 
                  SuperscriptBox["JdC", "2"]}], "-", 
                 RowBox[{"171", " ", 
                  SuperscriptBox["JdC", "3"]}]}], ")"}], " ", "JpA"}], "+", 
              RowBox[{"4", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"56", " ", 
                  SuperscriptBox["Ja", "2"]}], "+", 
                 RowBox[{"64", " ", "Ja", " ", "JdB"}], "-", 
                 RowBox[{"1290", " ", "Ja", " ", "JdC"}], "+", 
                 RowBox[{"545", " ", "JdB", " ", "JdC"}], "+", 
                 RowBox[{"88", " ", 
                  SuperscriptBox["JdC", "2"]}]}], ")"}], " ", 
               SuperscriptBox["JpA", "2"]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "32"}], " ", "Ja"}], "+", 
                 RowBox[{"229", " ", "JdC"}]}], ")"}], " ", 
               SuperscriptBox["JpA", "3"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "8"}], " ", "JdB", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"52", " ", 
                    SuperscriptBox["Ja", "2"]}], "-", 
                    RowBox[{"18", " ", "Ja", " ", "JdB"}], "+", 
                    RowBox[{"171", " ", 
                    SuperscriptBox["JdB", "2"]}]}], ")"}]}], "+", 
                 RowBox[{"32", " ", "Ja", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"14", " ", "Ja"}], "-", 
                    RowBox[{"163", " ", "JdB"}]}], ")"}], " ", "JdC"}], "+", 
                 RowBox[{"8", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"32", " ", "Ja"}], "+", 
                    RowBox[{"297", " ", "JdB"}]}], ")"}], " ", 
                  SuperscriptBox["JdC", "2"]}], "+", 
                 RowBox[{"4", " ", 
                  RowBox[{"(", 
                   RowBox[{"JdB", "-", "JdC"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"324", " ", "Ja"}], "+", 
                    RowBox[{"329", " ", 
                    RowBox[{"(", 
                    RowBox[{"JdB", "+", "JdC"}], ")"}]}]}], ")"}], " ", 
                  "JpA"}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"350", " ", "Ja"}], "-", 
                    RowBox[{"609", " ", "JdB"}], "-", 
                    RowBox[{"176", " ", "JdC"}]}], ")"}], " ", 
                  SuperscriptBox["JpA", "2"]}], "-", 
                 RowBox[{"197", " ", 
                  SuperscriptBox["JpA", "3"]}]}], ")"}], " ", "JpB"}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"56", " ", 
                    SuperscriptBox["Ja", "2"]}], "-", 
                    RowBox[{"1290", " ", "Ja", " ", "JdB"}], "+", 
                    RowBox[{"88", " ", 
                    SuperscriptBox["JdB", "2"]}], "+", 
                    RowBox[{"64", " ", "Ja", " ", "JdC"}], "+", 
                    RowBox[{"545", " ", "JdB", " ", "JdC"}]}], ")"}]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"350", " ", "Ja"}], "-", 
                    RowBox[{"176", " ", "JdB"}], "-", 
                    RowBox[{"609", " ", "JdC"}]}], ")"}], " ", "JpA"}]}], 
                ")"}], " ", 
               SuperscriptBox["JpB", "2"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"64", " ", "Ja"}], "-", 
                 RowBox[{"458", " ", "JdB"}], "+", 
                 RowBox[{"197", " ", "JpA"}]}], ")"}], " ", 
               SuperscriptBox["JpB", "3"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["Ja", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox["JdB", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"1154", " ", "JdC"}], "+", 
                 RowBox[{"64", " ", "JpA"}], "-", 
                 RowBox[{"613", " ", "JpB"}]}], ")"}]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["JdC", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"613", " ", "JpA"}], "-", 
                 RowBox[{"64", " ", "JpB"}]}], ")"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"JpA", "-", "JpB"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"64", " ", 
                  SuperscriptBox["JpA", "2"]}], "-", 
                 RowBox[{"1299", " ", "JpA", " ", "JpB"}], "+", 
                 RowBox[{"64", " ", 
                  SuperscriptBox["JpB", "2"]}]}], ")"}]}], "+", 
              RowBox[{"JdC", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4462", " ", 
                  SuperscriptBox["JpA", "2"]}], "-", 
                 RowBox[{"3288", " ", "JpA", " ", "JpB"}], "+", 
                 RowBox[{"256", " ", 
                  SuperscriptBox["JpB", "2"]}]}], ")"}]}], "-", 
              RowBox[{"2", " ", "JdB", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2308", " ", 
                  SuperscriptBox["JdC", "2"]}], "+", 
                 RowBox[{"128", " ", 
                  SuperscriptBox["JpA", "2"]}], "+", 
                 RowBox[{"4808", " ", "JdC", " ", 
                  RowBox[{"(", 
                   RowBox[{"JpA", "-", "JpB"}], ")"}]}], "-", 
                 RowBox[{"1644", " ", "JpA", " ", "JpB"}], "+", 
                 RowBox[{"2231", " ", 
                  SuperscriptBox["JpB", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{"Ja", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"8", " ", 
               SuperscriptBox["JdB", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "342"}], " ", "JdC"}], "+", 
                 RowBox[{"259", " ", "JpB"}]}], ")"}]}], "-", 
              RowBox[{"4", " ", 
               SuperscriptBox["JdB", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"7", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"3", " ", "JpA"}], "-", 
                    RowBox[{"40", " ", "JpB"}]}], ")"}], " ", "JpB"}], "+", 
                 RowBox[{"JdC", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"550", " ", "JpA"}], "+", 
                    RowBox[{"384", " ", "JpB"}]}], ")"}]}]}], ")"}]}], "+", 
              RowBox[{"2", " ", "JdB", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"1368", " ", 
                  SuperscriptBox["JdC", "3"]}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["JdC", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"192", " ", "JpA"}], "+", 
                    RowBox[{"275", " ", "JpB"}]}], ")"}]}], "+", 
                 RowBox[{"98", " ", "JdC", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["JpA", "2"]}], "+", 
                    SuperscriptBox["JpB", "2"]}], ")"}]}], "+", 
                 RowBox[{"JpB", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"377", " ", 
                    SuperscriptBox["JpA", "2"]}], "-", 
                    RowBox[{"296", " ", "JpA", " ", "JpB"}], "+", 
                    RowBox[{"153", " ", 
                    SuperscriptBox["JpB", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
              RowBox[{"JpA", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2072", " ", 
                  SuperscriptBox["JdC", "3"]}], "+", 
                 RowBox[{"28", " ", 
                  SuperscriptBox["JdC", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"40", " ", "JpA"}], "-", 
                    RowBox[{"3", " ", "JpB"}]}], ")"}]}], "+", 
                 RowBox[{"33", " ", "JpB", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["JpA", "2"]}], "+", 
                    SuperscriptBox["JpB", "2"]}], ")"}]}], "+", 
                 RowBox[{"JdC", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"306", " ", 
                    SuperscriptBox["JpA", "2"]}], "-", 
                    RowBox[{"592", " ", "JpA", " ", "JpB"}], "+", 
                    RowBox[{"754", " ", 
                    SuperscriptBox["JpB", "2"]}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"2", " ", "k"}], "]"}]}], "-", 
        RowBox[{"8", " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "JdC", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"72", " ", 
                  SuperscriptBox["J2", "2"]}], "-", 
                 RowBox[{"72", " ", "J2", " ", "Ja"}], "+", 
                 RowBox[{"7", " ", 
                  SuperscriptBox["Ja", "2"]}]}], ")"}], " ", "JdB", " ", 
               RowBox[{"(", 
                RowBox[{"JdB", "-", "JdC"}], ")"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", "J2", " ", "Ja", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"7", " ", "Ja"}], "+", 
                    RowBox[{"4", " ", "JdB"}], "-", 
                    RowBox[{"18", " ", "JdC"}]}], ")"}]}], "+", 
                 RowBox[{"7", " ", 
                  SuperscriptBox["Ja", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "Ja"}], "+", 
                    RowBox[{"2", " ", "JdB"}], "+", "JdC"}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["J2", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "28"}], " ", "Ja"}], "+", 
                    RowBox[{"72", " ", "JdC"}]}], ")"}]}]}], ")"}], " ", 
               "JpA"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "70"}], " ", 
                  SuperscriptBox["J2", "2"]}], "+", 
                 RowBox[{"62", " ", "J2", " ", "Ja"}], "-", 
                 RowBox[{"19", " ", 
                  SuperscriptBox["Ja", "2"]}]}], ")"}], " ", 
               SuperscriptBox["JpA", "2"]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "JdB", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["J2", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "28"}], " ", "Ja"}], "+", 
                    RowBox[{"72", " ", "JdB"}]}], ")"}]}], "+", 
                 RowBox[{"7", " ", 
                  SuperscriptBox["Ja", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "Ja"}], "+", "JdB", "+", 
                    RowBox[{"2", " ", "JdC"}]}], ")"}]}], "+", 
                 RowBox[{"4", " ", "J2", " ", "Ja", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"7", " ", "Ja"}], "-", 
                    RowBox[{"18", " ", "JdB"}], "+", 
                    RowBox[{"4", " ", "JdC"}]}], ")"}]}]}], ")"}]}], "-", 
              RowBox[{"2", " ", "Ja", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"8", " ", "J2"}], "+", 
                 RowBox[{"7", " ", "Ja"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"JdB", "-", "JdC"}], ")"}], " ", "JpA"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"70", " ", 
                  SuperscriptBox["J2", "2"]}], "-", 
                 RowBox[{"62", " ", "J2", " ", "Ja"}], "+", 
                 RowBox[{"19", " ", 
                  SuperscriptBox["Ja", "2"]}]}], ")"}], " ", 
               SuperscriptBox["JpA", "2"]}]}], ")"}], " ", "JpB"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"70", " ", 
               SuperscriptBox["J2", "2"]}], "-", 
              RowBox[{"62", " ", "J2", " ", "Ja"}], "+", 
              RowBox[{"19", " ", 
               SuperscriptBox["Ja", "2"]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "JdB"}], "-", "JpA"}], ")"}], " ", 
            SuperscriptBox["JpB", "2"]}]}], ")"}], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"3", " ", "k"}], "]"}]}]}], ")"}]}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.7178404360229053`*^9, 3.717840479201356*^9}, 
   3.717840554749014*^9, {3.717840624202569*^9, 3.717840658188909*^9}, 
   3.717911615908382*^9, {3.71792663420126*^9, 3.717926659482871*^9}, {
   3.717926723096282*^9, 3.717926750526126*^9}, 3.728131780574892*^9, {
   3.7281320766472683`*^9, 3.728132077574709*^9}, {3.7281322809971447`*^9, 
   3.728132305134*^9}, {3.728132350913788*^9, 3.7281323512407846`*^9}, 
   3.728134971748312*^9, 3.728135297250846*^9, {3.730121935886363*^9, 
   3.730121940168457*^9}, {3.738076101011437*^9, 3.738076116324144*^9}, {
   3.745838175626952*^9, 
   3.745838186379221*^9}},ExpressionUUID->"c1e38bad-90c0-4e8c-be6e-\
29dee5b3088a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"W12o5", "[", 
   RowBox[{
   "k_", ",", "Ja_", ",", "J2_", ",", "JdB_", ",", "JpA_", ",", "JpB_", ",", 
    "JdC_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", "1536"], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"6", " ", "JdC", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "8"}], " ", 
         SuperscriptBox["JdB", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", "JdB"}], "+", "JdC"}], ")"}]}], "+", 
        RowBox[{"8", " ", "JdB", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "JdB"}], "+", "JdC"}], ")"}], " ", "JpA"}], "-", 
        
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"5", " ", "JdB"}], "+", "JdC"}], ")"}], " ", 
         SuperscriptBox["JpA", "2"]}], "-", 
        RowBox[{"11", " ", 
         SuperscriptBox["JpA", "3"]}]}], ")"}]}], "+", 
     RowBox[{"6", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"16", " ", 
         SuperscriptBox["JdB", "3"]}], "+", 
        RowBox[{"14", " ", 
         SuperscriptBox["JdB", "2"], " ", "JpA"}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["JpA", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"JdC", "+", "JpA"}], ")"}]}], "-", 
        RowBox[{"JdB", " ", "JpA", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"6", " ", "JdC"}], "+", "JpA"}], ")"}]}]}], ")"}], " ", 
      "JpB"}], "-", 
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"24", " ", 
         SuperscriptBox["JdB", "2"]}], "+", 
        RowBox[{"64", " ", 
         SuperscriptBox["JdC", "2"]}], "-", 
        RowBox[{"54", " ", "JdB", " ", "JpA"}], "+", 
        RowBox[{"17", " ", 
         SuperscriptBox["JpA", "2"]}]}], ")"}], " ", 
      SuperscriptBox["JpB", "2"]}], "+", 
     RowBox[{"48", " ", 
      SuperscriptBox["JpB", "4"]}], "+", 
     RowBox[{"24", " ", 
      SuperscriptBox["J2", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"6", " ", "JdB"}], "-", 
        RowBox[{"8", " ", "JdC"}], "-", 
        RowBox[{"3", " ", "JpA"}], "+", 
        RowBox[{"4", " ", "JpB"}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["Ja", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "10"}], " ", "JdB"}], "-", 
        RowBox[{"72", " ", "JdC"}], "+", 
        RowBox[{"19", " ", "JpA"}], "+", 
        RowBox[{"36", " ", "JpB"}]}], ")"}]}], "-", 
     RowBox[{
      SuperscriptBox["Ja", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"124", " ", 
         SuperscriptBox["JdB", "2"]}], "+", 
        RowBox[{"328", " ", 
         SuperscriptBox["JdC", "2"]}], "+", 
        RowBox[{"31", " ", 
         SuperscriptBox["JpA", "2"]}], "+", 
        RowBox[{"4", " ", "JdC", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"33", " ", "JpA"}], "-", 
           RowBox[{"64", " ", "JpB"}]}], ")"}]}], "-", 
        RowBox[{"4", " ", "JdB", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"8", " ", "JdC"}], "+", 
           RowBox[{"35", " ", "JpA"}], "-", 
           RowBox[{"26", " ", "JpB"}]}], ")"}]}], "-", 
        RowBox[{"60", " ", "JpA", " ", "JpB"}], "+", 
        RowBox[{"66", " ", 
         SuperscriptBox["JpB", "2"]}]}], ")"}]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["J2", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"36", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["JdB", "2"], "-", 
           RowBox[{"2", " ", "JdB", " ", "JdC"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["JdC", "2"]}]}], ")"}]}], "+", 
        RowBox[{"31", " ", 
         SuperscriptBox["JpA", "2"]}], "+", 
        RowBox[{"92", " ", "JpA", " ", "JpB"}], "+", 
        RowBox[{"26", " ", 
         SuperscriptBox["JpB", "2"]}], "+", 
        RowBox[{"Ja", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"102", " ", "JdB"}], "-", 
           RowBox[{"24", " ", "JdC"}], "-", 
           RowBox[{"17", " ", "JpA"}], "+", 
           RowBox[{"12", " ", "JpB"}]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{"Ja", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "24"}], " ", 
         SuperscriptBox["JdB", "3"]}], "-", 
        RowBox[{"12", " ", 
         SuperscriptBox["JdB", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", "JdC"}], "+", "JpA", "-", 
           RowBox[{"11", " ", "JpB"}]}], ")"}]}], "+", 
        RowBox[{"2", " ", "JdB", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "84"}], " ", 
            SuperscriptBox["JdC", "2"]}], "+", 
           RowBox[{"114", " ", "JdC", " ", "JpA"}], "+", 
           RowBox[{"27", " ", 
            SuperscriptBox["JpA", "2"]}], "+", 
           RowBox[{"272", " ", "JdC", " ", "JpB"}], "-", 
           RowBox[{"93", " ", "JpA", " ", "JpB"}], "-", 
           RowBox[{"71", " ", 
            SuperscriptBox["JpB", "2"]}]}], ")"}]}], "+", 
        RowBox[{"JpA", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"340", " ", 
            SuperscriptBox["JdC", "2"]}], "-", 
           RowBox[{"6", " ", "JdC", " ", "JpA"}], "+", 
           RowBox[{"27", " ", 
            SuperscriptBox["JpA", "2"]}], "-", 
           RowBox[{"272", " ", "JdC", " ", "JpB"}], "+", 
           RowBox[{"24", " ", "JpA", " ", "JpB"}], "+", 
           RowBox[{"43", " ", 
            SuperscriptBox["JpB", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{"2", " ", "J2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"8", " ", "JdB", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["JdB", "2"], "+", 
              RowBox[{"4", " ", "JdB", " ", "JdC"}], "+", 
              RowBox[{"7", " ", 
               SuperscriptBox["JdC", "2"]}]}], ")"}]}], "-", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"11", " ", 
               SuperscriptBox["JdB", "2"]}], "+", 
              RowBox[{"2", " ", "JdB", " ", "JdC"}], "+", 
              RowBox[{"7", " ", 
               SuperscriptBox["JdC", "2"]}]}], ")"}], " ", "JpA"}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"JdB", "+", 
              RowBox[{"2", " ", "JdC"}]}], ")"}], " ", 
            SuperscriptBox["JpA", "2"]}], "-", 
           RowBox[{"5", " ", 
            SuperscriptBox["JpA", "3"]}]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"12", " ", "JdB", " ", 
            RowBox[{"(", 
             RowBox[{"JdB", "-", 
              RowBox[{"9", " ", "JdC"}]}], ")"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"24", " ", "JdB"}], "+", 
              RowBox[{"37", " ", "JdC"}]}], ")"}], " ", "JpA"}], "-", 
           RowBox[{"9", " ", 
            SuperscriptBox["JpA", "2"]}]}], ")"}], " ", "JpB"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"98", " ", "JdB"}], "+", 
           RowBox[{"19", " ", "JpA"}]}], ")"}], " ", 
         SuperscriptBox["JpB", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["Ja", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", "JdB"}], "-", 
           RowBox[{"120", " ", "JdC"}], "+", 
           RowBox[{"21", " ", "JpA"}], "+", 
           RowBox[{"60", " ", "JpB"}]}], ")"}]}], "+", 
        RowBox[{"Ja", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"144", " ", 
            SuperscriptBox["JdC", "2"]}], "+", 
           RowBox[{"212", " ", "JdC", " ", "JpA"}], "+", 
           RowBox[{"70", " ", 
            SuperscriptBox["JpA", "2"]}], "-", 
           RowBox[{"4", " ", "JdB", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"18", " ", "JdC"}], "+", "JpA", "-", 
              RowBox[{"52", " ", "JpB"}]}], ")"}]}], "-", 
           RowBox[{"20", " ", "JpA", " ", "JpB"}], "+", 
           RowBox[{"52", " ", 
            SuperscriptBox["JpB", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "48"}], " ", "JdB", " ", 
         SuperscriptBox["JdC", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"JdB", "+", 
           RowBox[{"2", " ", "JdC"}]}], ")"}]}], "+", 
        RowBox[{"48", " ", 
         SuperscriptBox["JdC", "3"], " ", "JpA"}], "-", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"48", " ", 
            SuperscriptBox["JdB", "2"]}], "+", 
           RowBox[{"19", " ", 
            SuperscriptBox["JdC", "2"]}]}], ")"}], " ", 
         SuperscriptBox["JpA", "2"]}], "+", 
        RowBox[{"48", " ", 
         SuperscriptBox["JpA", "4"]}], "+", 
        RowBox[{"144", " ", 
         SuperscriptBox["J2", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "JdC"}], "-", "JpB"}], ")"}]}], "+", 
        RowBox[{"8", " ", "JdC", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"6", " ", "JdB", " ", 
            RowBox[{"(", 
             RowBox[{"JdB", "+", "JdC"}], ")"}]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"JdB", "-", 
              RowBox[{"12", " ", "JdC"}]}], ")"}], " ", "JpA"}], "+", 
           RowBox[{"19", " ", 
            SuperscriptBox["JpA", "2"]}]}], ")"}], " ", "JpB"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "28"}], " ", 
            SuperscriptBox["JdB", "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"36", " ", "JdC"}], "-", 
              RowBox[{"49", " ", "JpA"}]}], ")"}], " ", "JpA"}], "+", 
           RowBox[{"20", " ", "JdB", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "6"}], " ", "JdC"}], "+", "JpA"}], ")"}]}]}], 
          ")"}], " ", 
         SuperscriptBox["JpB", "2"]}], "-", 
        RowBox[{"36", " ", "JdB", " ", 
         SuperscriptBox["JpB", "3"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["Ja", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "8"}], " ", "JdB"}], "-", 
           RowBox[{"10", " ", "JdC"}], "+", 
           RowBox[{"6", " ", "JpA"}], "+", 
           RowBox[{"5", " ", "JpB"}]}], ")"}]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["Ja", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"160", " ", 
            SuperscriptBox["JdB", "2"]}], "+", 
           RowBox[{"124", " ", 
            SuperscriptBox["JdC", "2"]}], "+", 
           RowBox[{"45", " ", 
            SuperscriptBox["JpA", "2"]}], "-", 
           RowBox[{"2", " ", "JdB", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"12", " ", "JdC"}], "+", 
              RowBox[{"70", " ", "JpA"}], "-", 
              RowBox[{"35", " ", "JpB"}]}], ")"}]}], "+", 
           RowBox[{"32", " ", "JdC", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", "JpA"}], "-", 
              RowBox[{"5", " ", "JpB"}]}], ")"}]}], "-", 
           RowBox[{"34", " ", "JpA", " ", "JpB"}], "+", 
           RowBox[{"53", " ", 
            SuperscriptBox["JpB", "2"]}]}], ")"}]}], "+", 
        RowBox[{"2", " ", "J2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "4"}], " ", 
            SuperscriptBox["Ja", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"44", " ", "JdB"}], "+", "JdC", "-", 
              RowBox[{"20", " ", "JpA"}]}], ")"}]}], "+", 
           RowBox[{"2", " ", "JdC", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"108", " ", 
               SuperscriptBox["JdB", "2"]}], "+", 
              RowBox[{"72", " ", "JdB", " ", "JdC"}], "+", 
              RowBox[{"24", " ", 
               SuperscriptBox["JdC", "2"]}], "-", 
              RowBox[{"132", " ", "JdB", " ", "JpA"}], "+", 
              RowBox[{"35", " ", 
               SuperscriptBox["JpA", "2"]}]}], ")"}]}], "+", 
           RowBox[{"8", " ", "Ja", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"12", " ", 
               SuperscriptBox["JdB", "2"]}], "-", 
              RowBox[{"JdB", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"21", " ", "JdC"}], "+", "JpA"}], ")"}]}], "+", 
              RowBox[{"JpA", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"50", " ", "JdC"}], "+", 
                 RowBox[{"11", " ", "JpA"}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["Ja", "2"], "+", 
                 RowBox[{"106", " ", "Ja", " ", "JdB"}], "-", 
                 RowBox[{"6", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"9", " ", 
                    SuperscriptBox["JdB", "2"]}], "+", 
                    RowBox[{"6", " ", "JdB", " ", "JdC"}], "+", 
                    RowBox[{"22", " ", 
                    SuperscriptBox["JdC", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
              RowBox[{"4", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"11", " ", "Ja"}], "-", 
                 RowBox[{"29", " ", "JdB"}], "-", 
                 RowBox[{"34", " ", "JdC"}]}], ")"}], " ", "JpA"}], "+", 
              RowBox[{"29", " ", 
               SuperscriptBox["JpA", "2"]}]}], ")"}], " ", "JpB"}], "+", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"40", " ", "Ja"}], "-", 
              RowBox[{"4", " ", "JdB"}], "-", 
              RowBox[{"3", " ", "JdC"}], "+", 
              RowBox[{"4", " ", "JpA"}]}], ")"}], " ", 
            SuperscriptBox["JpB", "2"]}], "-", 
           RowBox[{"30", " ", 
            SuperscriptBox["JpB", "3"]}]}], ")"}]}], "+", 
        RowBox[{"Ja", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", "JdC", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"108", " ", 
               SuperscriptBox["JdB", "2"]}], "+", 
              RowBox[{"24", " ", 
               SuperscriptBox["JdC", "2"]}], "-", 
              RowBox[{"4", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"69", " ", "JdB"}], "+", 
                 RowBox[{"28", " ", "JdC"}]}], ")"}], " ", "JpA"}], "+", 
              RowBox[{"47", " ", 
               SuperscriptBox["JpA", "2"]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"99", " ", 
                  SuperscriptBox["JdB", "2"]}], "+", 
                 RowBox[{"62", " ", "JdB", " ", "JdC"}], "+", 
                 RowBox[{"66", " ", 
                  SuperscriptBox["JdC", "2"]}]}], ")"}]}], "-", 
              RowBox[{"4", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"79", " ", "JdB"}], "+", 
                 RowBox[{"62", " ", "JdC"}]}], ")"}], " ", "JpA"}], "+", 
              RowBox[{"31", " ", 
               SuperscriptBox["JpA", "2"]}]}], ")"}], " ", "JpB"}], "+", 
           RowBox[{"12", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "JdB"}], "+", "JdC", "+", 
              RowBox[{"2", " ", "JpA"}]}], ")"}], " ", 
            SuperscriptBox["JpB", "2"]}], "+", 
           RowBox[{"30", " ", 
            SuperscriptBox["JpB", "3"]}]}], ")"}]}], "-", 
        RowBox[{"8", " ", 
         SuperscriptBox["J2", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"24", " ", 
            SuperscriptBox["JdB", "2"]}], "+", 
           RowBox[{"36", " ", 
            SuperscriptBox["JdC", "2"]}], "+", 
           RowBox[{"12", " ", "JdC", " ", "JpA"}], "+", 
           RowBox[{"21", " ", 
            SuperscriptBox["JpA", "2"]}], "+", 
           RowBox[{"Ja", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"102", " ", "JdC"}], "-", 
              RowBox[{"2", " ", "JpA"}], "-", 
              RowBox[{"51", " ", "JpB"}]}], ")"}]}], "+", 
           RowBox[{"86", " ", "JpA", " ", "JpB"}], "+", 
           RowBox[{"31", " ", 
            SuperscriptBox["JpB", "2"]}], "-", 
           RowBox[{"12", " ", "JdB", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"5", " ", "JdC"}], "+", "JpB"}], ")"}]}]}], ")"}]}]}], 
       ")"}], " ", 
      RowBox[{"Cos", "[", "k", "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"48", " ", 
         SuperscriptBox["J2", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "JdB"}], "-", 
           RowBox[{"8", " ", "JdC"}], "-", "JpA", "+", 
           RowBox[{"4", " ", "JpB"}]}], ")"}]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["Ja", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "5"}], " ", "JdB"}], "-", 
           RowBox[{"28", " ", "JdC"}], "+", 
           RowBox[{"6", " ", "JpA"}], "+", 
           RowBox[{"14", " ", "JpB"}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["Ja", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"124", " ", 
            SuperscriptBox["JdB", "2"]}], "-", 
           RowBox[{"16", " ", 
            SuperscriptBox["JdC", "2"]}], "+", 
           RowBox[{"8", " ", "JdC", " ", "JpA"}], "+", 
           RowBox[{"75", " ", 
            SuperscriptBox["JpA", "2"]}], "-", 
           RowBox[{"4", " ", "JdB", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", "JdC"}], "+", 
              RowBox[{"45", " ", "JpA"}], "-", 
              RowBox[{"38", " ", "JpB"}]}], ")"}]}], "-", 
           RowBox[{"8", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", "JdC"}], "+", "JpA"}], ")"}], " ", "JpB"}], 
           "+", 
           RowBox[{"40", " ", 
            SuperscriptBox["JpB", "2"]}]}], ")"}]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["J2", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"36", " ", 
            SuperscriptBox["JdB", "2"]}], "-", 
           RowBox[{"48", " ", 
            SuperscriptBox["JdC", "2"]}], "-", 
           RowBox[{"24", " ", "JdC", " ", "JpA"}], "+", 
           RowBox[{"31", " ", 
            SuperscriptBox["JpA", "2"]}], "+", 
           RowBox[{"4", " ", "Ja", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", "JdB"}], "+", 
              RowBox[{"12", " ", "JdC"}], "-", 
              RowBox[{"10", " ", "JpA"}], "-", 
              RowBox[{"6", " ", "JpB"}]}], ")"}]}], "+", 
           RowBox[{"80", " ", "JpA", " ", "JpB"}], "+", 
           RowBox[{"32", " ", 
            SuperscriptBox["JpB", "2"]}], "+", 
           RowBox[{"24", " ", "JdB", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "JdC"}], "+", "JpB"}], ")"}]}]}], 
          ")"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"24", " ", 
            SuperscriptBox["JdB", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "JdC"}], "+", "JpB"}], ")"}]}], "+", 
           RowBox[{"JdB", " ", "JpA", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"30", " ", "JdC", " ", "JpA"}], "-", 
              RowBox[{"7", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "JdC"}], "+", 
                 RowBox[{"3", " ", "JpA"}]}], ")"}], " ", "JpB"}], "+", 
              RowBox[{"5", " ", 
               SuperscriptBox["JpB", "2"]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["JdB", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"12", " ", "JdC", " ", "JpA"}], "+", 
              RowBox[{"JpB", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "3"}], " ", "JpA"}], "+", "JpB"}], ")"}]}]}], 
             ")"}]}], "-", 
           RowBox[{
            SuperscriptBox["JpA", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "8"}], " ", 
               SuperscriptBox["JdC", "2"]}], "+", 
              RowBox[{"JpB", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "9"}], " ", "JpA"}], "+", "JpB"}], ")"}]}], 
              "+", 
              RowBox[{"JdC", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"15", " ", "JpA"}], "+", "JpB"}], ")"}]}]}], 
             ")"}]}]}], ")"}]}], "+", 
        RowBox[{"2", " ", "J2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "24"}], " ", 
            SuperscriptBox["JdB", "3"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["Ja", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"46", " ", "JdB"}], "+", 
              RowBox[{"56", " ", "JdC"}], "-", 
              RowBox[{"13", " ", "JpA"}], "-", 
              RowBox[{"28", " ", "JpB"}]}], ")"}]}], "+", 
           RowBox[{"12", " ", 
            SuperscriptBox["JdB", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "4"}], " ", "JdC"}], "+", 
              RowBox[{"11", " ", "JpA"}], "+", 
              RowBox[{"2", " ", "JpB"}]}], ")"}]}], "+", 
           RowBox[{"2", " ", "Ja", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"48", " ", "JdB", " ", "JdC"}], "+", 
              RowBox[{"48", " ", 
               SuperscriptBox["JdC", "2"]}], "-", 
              RowBox[{"2", " ", "JdB", " ", "JpA"}], "-", 
              RowBox[{"45", " ", 
               SuperscriptBox["JpA", "2"]}], "-", 
              RowBox[{"32", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", "JdB"}], "+", "JpA"}], ")"}], " ", "JpB"}],
               "-", 
              RowBox[{"32", " ", 
               SuperscriptBox["JpB", "2"]}]}], ")"}]}], "+", 
           RowBox[{"JdB", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"72", " ", 
               SuperscriptBox["JdC", "2"]}], "+", 
              RowBox[{"48", " ", "JdC", " ", "JpA"}], "+", 
              RowBox[{"6", " ", 
               SuperscriptBox["JpA", "2"]}], "-", 
              RowBox[{"72", " ", "JdC", " ", "JpB"}], "+", 
              RowBox[{"40", " ", "JpA", " ", "JpB"}], "+", 
              RowBox[{"58", " ", 
               SuperscriptBox["JpB", "2"]}]}], ")"}]}], "+", 
           RowBox[{"JpA", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "36"}], " ", 
               SuperscriptBox["JdC", "2"]}], "+", 
              RowBox[{"15", " ", 
               SuperscriptBox["JpA", "2"]}], "-", 
              RowBox[{"34", " ", "JpA", " ", "JpB"}], "-", 
              RowBox[{"25", " ", 
               SuperscriptBox["JpB", "2"]}], "+", 
              RowBox[{"4", " ", "JdC", " ", 
               RowBox[{"(", 
                RowBox[{"JpA", "+", 
                 RowBox[{"7", " ", "JpB"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
        "+", 
        RowBox[{"Ja", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"24", " ", 
            SuperscriptBox["JdB", "3"]}], "+", 
           RowBox[{"JpA", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox["JdC", "2"]}], "+", 
              RowBox[{"6", " ", "JdC", " ", "JpA"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["JpA", "2"]}], "-", 
              RowBox[{"16", " ", "JdC", " ", "JpB"}], "+", 
              RowBox[{"27", " ", 
               SuperscriptBox["JpB", "2"]}]}], ")"}]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["JdB", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"12", " ", "JdC"}], "+", 
              RowBox[{"23", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", "JpA"}], "+", "JpB"}], ")"}]}]}], ")"}]}], 
           "+", 
           RowBox[{"JdB", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "72"}], " ", 
               SuperscriptBox["JdC", "2"]}], "+", 
              RowBox[{"42", " ", 
               SuperscriptBox["JpA", "2"]}], "+", 
              RowBox[{"62", " ", "JpA", " ", "JpB"}], "-", 
              RowBox[{"78", " ", 
               SuperscriptBox["JpB", "2"]}], "+", 
              RowBox[{"4", " ", "JdC", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "5"}], " ", "JpA"}], "+", 
                 RowBox[{"28", " ", "JpB"}]}], ")"}]}]}], ")"}]}]}], 
          ")"}]}]}], ")"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"2", " ", "k"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", "J2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox["Ja", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"14", " ", "JdB"}], "+", 
              RowBox[{"45", " ", "JdC"}], "-", 
              RowBox[{"9", " ", "JpA"}]}], ")"}]}], "+", 
           RowBox[{"15", " ", "JdC", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "JdB"}], "+", "JpA"}], ")"}], "2"]}],
            "+", 
           RowBox[{"2", " ", "Ja", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"12", " ", 
               SuperscriptBox["JdB", "2"]}], "-", 
              RowBox[{"2", " ", "JdB", " ", "JpA"}], "-", 
              RowBox[{"7", " ", 
               SuperscriptBox["JpA", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["J2", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"12", " ", 
            SuperscriptBox["JdB", "2"]}], "-", 
           RowBox[{"8", " ", 
            SuperscriptBox["JpA", "2"]}], "+", 
           RowBox[{"Ja", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "12"}], " ", "JdB"}], "+", 
              RowBox[{"90", " ", "JdC"}], "+", 
              RowBox[{"4", " ", "JpA"}], "-", 
              RowBox[{"45", " ", "JpB"}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"Ja", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"8", " ", "Ja", " ", 
            RowBox[{"(", 
             RowBox[{"JdB", "-", "JpA"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"JdB", "+", 
              RowBox[{"2", " ", "JpA"}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["Ja", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"56", " ", "JdB"}], "+", 
              RowBox[{"60", " ", "JdC"}], "-", 
              RowBox[{"32", " ", "JpA"}], "-", 
              RowBox[{"30", " ", "JpB"}]}], ")"}]}], "+", 
           RowBox[{"15", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "JdB"}], "+", "JpA"}], ")"}], "2"], 
            " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "JdC"}], "-", "JpB"}], ")"}]}]}], ")"}]}], 
        "+", 
        RowBox[{"30", " ", "J2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"6", " ", 
            SuperscriptBox["Ja", "2"]}], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "JdB"}], "+", "JpA"}], ")"}], "2"]}], 
          ")"}], " ", "JpB"}], "+", 
        RowBox[{"48", " ", 
         SuperscriptBox["J2", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", "JdB"}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"5", " ", "JdC"}], "+", "JpA"}], ")"}]}], "+", 
           RowBox[{"5", " ", "JpB"}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"3", " ", "k"}], "]"}]}], "-", 
     RowBox[{"15", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "J2"}], "-", "Ja"}], ")"}], "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "JdB"}], "-", "JpA"}], ")"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"4", " ", "k"}], "]"}]}], "+", 
     RowBox[{"\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"8", " ", "JdB", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"16", " ", 
            SuperscriptBox["Ja", "3"]}], "+", 
           RowBox[{
            SuperscriptBox["Ja", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"42", " ", "JdB"}], "-", 
              RowBox[{"2", " ", "JdC"}]}], ")"}]}], "+", 
           RowBox[{"3", " ", "Ja", " ", "JdC", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"5", " ", "JdB"}], "+", 
              RowBox[{"4", " ", "JdC"}]}], ")"}]}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["JdC", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"JdB", "+", 
              RowBox[{"6", " ", "JdC"}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"192", " ", 
         SuperscriptBox["J2", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "JdB"}], "-", "JpA"}], ")"}]}], "-", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"15", " ", 
            SuperscriptBox["Ja", "3"]}], "+", 
           RowBox[{"36", " ", 
            SuperscriptBox["JdC", "3"]}], "+", 
           RowBox[{"2", " ", "Ja", " ", "JdC", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"67", " ", "JdB"}], "+", 
              RowBox[{"5", " ", "JdC"}]}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["Ja", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"29", " ", "JdB"}], "+", 
              RowBox[{"6", " ", "JdC"}]}], ")"}]}]}], ")"}], " ", "JpA"}], 
        "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"21", " ", 
            SuperscriptBox["Ja", "2"]}], "+", 
           RowBox[{"96", " ", 
            SuperscriptBox["JdB", "2"]}], "+", 
           RowBox[{"95", " ", "Ja", " ", "JdC"}], "+", 
           RowBox[{"34", " ", 
            SuperscriptBox["JdC", "2"]}]}], ")"}], " ", 
         SuperscriptBox["JpA", "2"]}], "-", 
        RowBox[{"48", " ", 
         SuperscriptBox["JpA", "4"]}], "+", 
        RowBox[{"4", " ", "J2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", 
            SuperscriptBox["Ja", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"8", " ", "JdB"}], "-", 
              RowBox[{"5", " ", "JpA"}]}], ")"}]}], "-", 
           RowBox[{"3", " ", "JdC", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"20", " ", 
               SuperscriptBox["JdB", "2"]}], "+", 
              RowBox[{"8", " ", "JdB", " ", "JdC"}], "-", 
              RowBox[{"28", " ", "JdB", " ", "JpA"}], "+", 
              RowBox[{"8", " ", "JdC", " ", "JpA"}], "+", 
              RowBox[{"21", " ", 
               SuperscriptBox["JpA", "2"]}]}], ")"}]}], "-", 
           RowBox[{"4", " ", "Ja", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"24", " ", 
               SuperscriptBox["JdB", "2"]}], "+", 
              RowBox[{"2", " ", "JpA", " ", 
               RowBox[{"(", 
                RowBox[{"JdC", "+", "JpA"}], ")"}]}], "+", 
              RowBox[{"JdB", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", "JdC"}], "+", "JpA"}], ")"}]}]}], 
             ")"}]}]}], ")"}]}], "-", 
        RowBox[{"2", " ", "J2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"10", " ", 
               SuperscriptBox["Ja", "2"]}], "+", 
              RowBox[{"53", " ", "Ja", " ", "JdB"}], "-", 
              RowBox[{"15", " ", 
               SuperscriptBox["JdB", "2"]}], "-", 
              RowBox[{"2", " ", "Ja", " ", "JdC"}], "+", 
              RowBox[{"6", " ", "JdB", " ", "JdC"}]}], ")"}]}], "-", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"21", " ", "Ja"}], "+", 
              RowBox[{"45", " ", "JdB"}], "+", 
              RowBox[{"14", " ", "JdC"}]}], ")"}], " ", "JpA"}], "+", 
           RowBox[{"9", " ", 
            SuperscriptBox["JpA", "2"]}]}], ")"}], " ", "JpB"}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"28", " ", 
            SuperscriptBox["Ja", "3"]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["Ja", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"31", " ", "JdB"}], "+", 
              RowBox[{"10", " ", "JdC"}], "-", 
              RowBox[{"13", " ", "JpA"}]}], ")"}]}], "+", 
           RowBox[{"4", " ", "JdC", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"12", " ", "JdB", " ", 
               RowBox[{"(", 
                RowBox[{"JdB", "+", 
                 RowBox[{"3", " ", "JdC"}]}], ")"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "8"}], " ", "JdB"}], "+", 
                 RowBox[{"9", " ", "JdC"}]}], ")"}], " ", "JpA"}], "+", 
              RowBox[{"43", " ", 
               SuperscriptBox["JpA", "2"]}]}], ")"}]}], "+", 
           RowBox[{"Ja", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"71", " ", 
                  SuperscriptBox["JdB", "2"]}], "+", 
                 RowBox[{"52", " ", "JdB", " ", "JdC"}], "-", 
                 RowBox[{"72", " ", 
                  SuperscriptBox["JdC", "2"]}]}], ")"}]}], "-", 
              RowBox[{"4", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"57", " ", "JdB"}], "+", 
                 RowBox[{"31", " ", "JdC"}]}], ")"}], " ", "JpA"}], "+", 
              RowBox[{"55", " ", 
               SuperscriptBox["JpA", "2"]}]}], ")"}]}]}], ")"}], " ", "JpB"}],
         "+", 
        RowBox[{"8", " ", "J2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"5", " ", "Ja"}], "+", 
           RowBox[{"2", " ", "JdB"}], "+", 
           RowBox[{"13", " ", "JpA"}]}], ")"}], " ", 
         SuperscriptBox["JpB", "2"]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"44", " ", 
            SuperscriptBox["Ja", "2"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["JdB", "2"]}], "+", 
           RowBox[{"16", " ", 
            RowBox[{"(", 
             RowBox[{"JdB", "-", 
              RowBox[{"3", " ", "JdC"}]}], ")"}], " ", "JpA"}], "-", 
           RowBox[{"53", " ", 
            SuperscriptBox["JpA", "2"]}], "+", 
           RowBox[{"24", " ", "Ja", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", "JdC"}], "+", "JpA"}], ")"}]}]}], ")"}], " ", 
         
         SuperscriptBox["JpB", "2"]}], "-", 
        RowBox[{"12", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "Ja"}], "-", 
           RowBox[{"8", " ", "JdB"}], "+", 
           RowBox[{"3", " ", "JpA"}]}], ")"}], " ", 
         SuperscriptBox["JpB", "3"]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["J2", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"48", " ", 
            SuperscriptBox["JdB", "2"]}], "+", 
           RowBox[{"12", " ", "JdB", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "JdC"}], "+", "JpB"}], ")"}]}], "+", 
           RowBox[{"JpA", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "12"}], " ", "JdC"}], "+", 
              RowBox[{"5", " ", "JpA"}], "+", 
              RowBox[{"6", " ", "JpB"}]}], ")"}]}], "+", 
           RowBox[{"Ja", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "24"}], " ", "JdB"}], "+", 
              RowBox[{"14", " ", "JpA"}], "+", 
              RowBox[{"34", " ", "JpB"}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
      
      RowBox[{"Sin", "[", "k", "]"}]}], "-", 
     RowBox[{"\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"192", " ", 
         SuperscriptBox["J2", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "JdB"}], "-", "JpA"}], ")"}]}], "-", 
        RowBox[{"2", " ", "JdC", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "48"}], " ", 
            SuperscriptBox["JdB", "3"]}], "+", 
           RowBox[{"24", " ", 
            SuperscriptBox["JdB", "2"], " ", "JpA"}], "+", 
           RowBox[{"30", " ", "JdB", " ", 
            SuperscriptBox["JpA", "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"8", " ", "JdC"}], "-", 
              RowBox[{"15", " ", "JpA"}]}], ")"}], " ", 
            SuperscriptBox["JpA", "2"]}]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "24"}], " ", 
            SuperscriptBox["JdB", "3"]}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["JdB", "2"], " ", "JpA"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"JdC", "-", 
              RowBox[{"9", " ", "JpA"}]}], ")"}], " ", 
            SuperscriptBox["JpA", "2"]}], "+", 
           RowBox[{"7", " ", "JdB", " ", "JpA", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "JdC"}], "+", 
              RowBox[{"3", " ", "JpA"}]}], ")"}]}]}], ")"}], " ", "JpB"}], 
        "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", 
            SuperscriptBox["JdB", "2"]}], "-", 
           RowBox[{"5", " ", "JdB", " ", "JpA"}], "+", 
           SuperscriptBox["JpA", "2"]}], ")"}], " ", 
         SuperscriptBox["JpB", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["Ja", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "40"}], " ", "JdB"}], "+", 
           RowBox[{"6", " ", "JpA"}], "+", 
           RowBox[{"8", " ", "JpB"}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["Ja", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "124"}], " ", 
            SuperscriptBox["JdB", "2"]}], "-", 
           RowBox[{"JpA", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"8", " ", "JdC"}], "+", 
              RowBox[{"75", " ", "JpA"}]}], ")"}]}], "+", 
           RowBox[{"4", " ", "JdB", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", "JdC"}], "+", 
              RowBox[{"45", " ", "JpA"}], "-", 
              RowBox[{"38", " ", "JpB"}]}], ")"}]}], "+", 
           RowBox[{"8", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "JdC"}], "+", "JpA"}], ")"}], " ", "JpB"}], 
           "-", 
           RowBox[{"8", " ", 
            SuperscriptBox["JpB", "2"]}]}], ")"}]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["J2", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"36", " ", 
            SuperscriptBox["JdB", "2"]}], "+", 
           RowBox[{"2", " ", "Ja", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"96", " ", "JdB"}], "-", 
              RowBox[{"65", " ", "JpA"}], "-", 
              RowBox[{"4", " ", "JpB"}]}], ")"}]}], "+", 
           RowBox[{"24", " ", "JdB", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "JdC"}], "+", "JpB"}], ")"}]}], "+", 
           RowBox[{"JpA", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "24"}], " ", "JdC"}], "+", 
              RowBox[{"31", " ", "JpA"}], "+", 
              RowBox[{"80", " ", "JpB"}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"2", " ", "J2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"24", " ", 
            SuperscriptBox["JdB", "3"]}], "+", 
           RowBox[{"12", " ", 
            SuperscriptBox["JdB", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", "JdC"}], "-", 
              RowBox[{"11", " ", "JpA"}], "-", 
              RowBox[{"2", " ", "JpB"}]}], ")"}]}], "-", 
           RowBox[{"JpA", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"84", " ", 
               SuperscriptBox["JdC", "2"]}], "+", 
              RowBox[{"15", " ", 
               SuperscriptBox["JpA", "2"]}], "+", 
              RowBox[{"4", " ", "JdC", " ", 
               RowBox[{"(", 
                RowBox[{"JpA", "-", 
                 RowBox[{"23", " ", "JpB"}]}], ")"}]}], "-", 
              RowBox[{"34", " ", "JpA", " ", "JpB"}], "+", 
              RowBox[{"5", " ", 
               SuperscriptBox["JpB", "2"]}]}], ")"}]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["Ja", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"11", " ", "JdB"}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", "JpA"}], "+", "JpB"}], ")"}]}]}], ")"}]}], 
           "+", 
           RowBox[{"2", " ", "JdB", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"84", " ", 
               SuperscriptBox["JdC", "2"]}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["JpA", "2"]}], "-", 
              RowBox[{"20", " ", "JpA", " ", "JpB"}], "+", 
              SuperscriptBox["JpB", "2"], "-", 
              RowBox[{"12", " ", "JdC", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "JpA"}], "+", 
                 RowBox[{"7", " ", "JpB"}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", "Ja", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"45", " ", 
               SuperscriptBox["JpA", "2"]}], "+", 
              RowBox[{"32", " ", "JpA", " ", "JpB"}], "+", 
              RowBox[{"4", " ", "JpB", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", "JdC"}], "+", "JpB"}], ")"}]}], 
              "+", 
              RowBox[{"2", " ", "JdB", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "24"}], " ", "JdC"}], "+", "JpA", "+", 
                 RowBox[{"48", " ", "JpB"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
        "+", 
        RowBox[{"Ja", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "24"}], " ", 
            SuperscriptBox["JdB", "3"]}], "+", 
           RowBox[{"2", " ", "JdB", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "84"}], " ", 
               SuperscriptBox["JdC", "2"]}], "+", 
              RowBox[{"10", " ", "JdC", " ", "JpA"}], "-", 
              RowBox[{"21", " ", 
               SuperscriptBox["JpA", "2"]}], "+", 
              RowBox[{"64", " ", "JdC", " ", "JpB"}], "-", 
              RowBox[{"31", " ", "JpA", " ", "JpB"}], "+", 
              RowBox[{"9", " ", 
               SuperscriptBox["JpB", "2"]}]}], ")"}]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["JdB", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"12", " ", "JdC"}], "+", 
              RowBox[{"23", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", "JpA"}], "+", "JpB"}], ")"}]}]}], ")"}]}], 
           "+", 
           RowBox[{"JpA", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"116", " ", 
               SuperscriptBox["JdC", "2"]}], "-", 
              RowBox[{"2", " ", "JdC", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", "JpA"}], "+", 
                 RowBox[{"52", " ", "JpB"}]}], ")"}]}], "+", 
              RowBox[{"3", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["JpA", "2"], "+", 
                 SuperscriptBox["JpB", "2"]}], ")"}]}]}], ")"}]}]}], 
          ")"}]}]}], ")"}], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{"2", " ", "k"}], "]"}]}], "-", 
     RowBox[{"\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"96", " ", 
         SuperscriptBox["J2", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "JdB"}], "-", "JpA"}], ")"}]}], "+", 
        RowBox[{"32", " ", 
         SuperscriptBox["J2", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", "JdB", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "Ja"}], "+", "JdB"}], ")"}]}], "+", 
           RowBox[{"Ja", " ", "JpA"}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["JpA", "2"]}]}], ")"}]}], "+", 
        RowBox[{"4", " ", "J2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "15"}], " ", "JdC", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "JdB"}], "+", "JpA"}], ")"}], "2"]}],
            "+", 
           RowBox[{
            SuperscriptBox["Ja", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "28"}], " ", "JdB"}], "+", 
              RowBox[{"18", " ", "JpA"}]}], ")"}]}], "+", 
           RowBox[{"Ja", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "24"}], " ", 
               SuperscriptBox["JdB", "2"]}], "+", 
              RowBox[{"4", " ", "JdB", " ", "JpA"}], "+", 
              RowBox[{"14", " ", 
               SuperscriptBox["JpA", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"Ja", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"8", " ", 
            SuperscriptBox["Ja", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"7", " ", "JdB"}], "-", 
              RowBox[{"4", " ", "JpA"}]}], ")"}]}], "+", 
           RowBox[{"8", " ", "Ja", " ", 
            RowBox[{"(", 
             RowBox[{"JdB", "-", "JpA"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"JdB", "+", 
              RowBox[{"2", " ", "JpA"}]}], ")"}]}], "+", 
           RowBox[{"15", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "JdB"}], "+", "JpA"}], ")"}], "2"], 
            " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "JdC"}], "-", "JpB"}], ")"}]}]}], ")"}]}], 
        "+", 
        RowBox[{"30", " ", "J2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", "JdB"}], "+", "JpA"}], ")"}], "2"], " ",
          "JpB"}]}], ")"}], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{"3", " ", "k"}], "]"}]}], "+", 
     RowBox[{"15", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "J2"}], "-", "Ja"}], ")"}], "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "JdB"}], "-", "JpA"}], ")"}], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{"4", " ", "k"}], "]"}]}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.71784049892384*^9, 3.717840499338871*^9}, 
   3.717840572565133*^9, {3.7178406242310753`*^9, 3.7178406581271267`*^9}, 
   3.717911618155477*^9, 3.717926691388769*^9, {3.717926723121402*^9, 
   3.71792675752791*^9}, {3.728131872251111*^9, 3.728131928924852*^9}, {
   3.728132081631151*^9, 3.7281320827599907`*^9}, {3.728132285188478*^9, 
   3.7281323071899652`*^9}, {3.728132353624996*^9, 3.728132353912841*^9}, 
   3.728134974140532*^9, 3.72813529862698*^9, 3.7301219806519833`*^9, {
   3.738076301393787*^9, 3.7380763250585823`*^9}, {3.745838190324736*^9, 
   3.745838206286187*^9}},ExpressionUUID->"7f0912c7-d4d9-45b2-a761-\
bf9a8b0cb4ad"],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
     "We", " ", "report", " ", "first", " ", "7", " ", "orders", " ", "of", 
      " ", "the", " ", "ground"}], "-", 
     RowBox[{"state", " ", "energy", " ", "per", " ", 
      RowBox[{"dimer", ".", " ", 
       RowBox[{"Normalization", " ", ":", " ", "Jd"}]}]}]}], "=", "1."}], " ",
    "*)"}],
  FontSize->14]], "Input",
 CellChangeTimes->{{3.746514994482807*^9, 3.746514997245899*^9}, {
  3.746959693051446*^9, 
  3.746959693753978*^9}},ExpressionUUID->"44bc7c9d-20b0-4329-a2ca-\
20264bcf027d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"ZEROTH", " ", "ORDER"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"gs0", "[", 
     RowBox[{
     "Ja_", ",", "J2_", ",", "JdB_", ",", "JpA_", ",", "JpB_", ",", "JdC_"}], 
     "]"}], ":=", "1"}], ";"}]}]], "Input",
 CellChangeTimes->{{3.746958055866678*^9, 3.74695805634614*^9}, {
  3.746958849131281*^9, 
  3.746958850961341*^9}},ExpressionUUID->"493f30e1-0d8b-4eba-8342-\
b382b466ab63"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"FIRST", " ", "ORDER"}], " ", "*)"}]], "Input",
 CellChangeTimes->{
  3.746958845588292*^9},ExpressionUUID->"a7388ba6-09ac-47f8-8529-\
cff1c1d52780"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"gs1", "[", 
    RowBox[{
    "Ja_", ",", "J2_", ",", "JdB_", ",", "JpA_", ",", "JpB_", ",", "JdC_"}], 
    "]"}], ":=", "0"}], ";"}]], "Input",ExpressionUUID->"594645a6-a0f4-4ab6-\
928f-1c4526b5868d"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"SECOND", " ", "ORDER"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.746958855305992*^9, 
  3.746958856417823*^9}},ExpressionUUID->"767174c2-e863-4c63-9f56-\
ffe98884def7"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"gs2", "[", 
    RowBox[{
    "Ja_", ",", "J2_", ",", "JdB_", ",", "JpA_", ",", "JpB_", ",", "JdC_"}], 
    "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "3"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", "*", 
         RowBox[{"(", 
          RowBox[{"JdC", "-", "JpB"}], ")"}], "*", "JdC"}], "+", 
        RowBox[{"JpA", "^", "2"}], "+", 
        RowBox[{"JpB", "^", "2"}], "+", 
        RowBox[{"4", "*", 
         RowBox[{"(", 
          RowBox[{"JdB", "-", "JpA"}], ")"}], "*", "JdB"}], "+", 
        RowBox[{"2", "*", 
         RowBox[{"Ja", "^", "2"}]}], "+", 
        RowBox[{"8", "*", 
         RowBox[{"(", 
          RowBox[{"J2", "-", "Ja"}], ")"}], "*", "J2"}]}], ")"}]}], ")"}], 
    "/", "64"}]}], ";"}]], "Input",ExpressionUUID->"8b34435a-97f8-4607-ad3c-\
938dc1a8d48d"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"THIRD", " ", "ORDER"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.746958860274098*^9, 
  3.746958900450336*^9}},ExpressionUUID->"3b60efcf-be19-4711-9503-\
782bb85f9baf"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"gs3", "[", 
    RowBox[{
    "Ja_", ",", "J2_", ",", "JdB_", ",", "JpA_", ",", "JpB_", ",", "JdC_"}], 
    "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "3"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", "*", 
            RowBox[{"JdC", "^", "2"}]}], "-", 
           RowBox[{"2", "*", "JdC", "*", "JpB"}], "-", 
           RowBox[{"JpB", "^", "2"}]}], ")"}], "*", "JdC"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"JpA", "^", "2"}], "-", 
           RowBox[{"JpA", "*", "JpB"}], "+", 
           RowBox[{"JpB", "^", "2"}]}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{"JpA", "+", "JpB"}], ")"}]}], "+", 
        RowBox[{"2", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", "*", 
            RowBox[{"JdB", "^", "2"}]}], "-", 
           RowBox[{"2", "*", "JdB", "*", "JpA"}], "-", 
           RowBox[{"JpA", "^", "2"}]}], ")"}], "*", "JdB"}], "+", 
        RowBox[{"2", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "*", "JdB"}], "-", "JpA"}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "*", "JdC"}], "-", "JpB"}], ")"}]}], "+", 
           RowBox[{"Ja", "^", "2"}]}], ")"}], "*", "Ja"}], "-", 
        RowBox[{"4", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "*", "JdB"}], "-", "JpA"}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "*", "JdC"}], "-", "JpB"}], ")"}]}], "+", 
           RowBox[{"Ja", "^", "2"}], "-", 
           RowBox[{"2", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "*", "J2"}], "-", "Ja"}], ")"}], "*", "J2"}]}], 
          ")"}], "*", "J2"}]}], ")"}]}], ")"}], "/", "256"}]}], 
  ";"}]], "Input",ExpressionUUID->"6d267f33-361f-4edd-b866-2fcd6b93ad01"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"FOURTH", " ", "ORDER"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.746958911085294*^9, 
  3.74695892150517*^9}},ExpressionUUID->"af4a71c7-a65c-4f5a-a166-\
4f7fd5f13e62"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"gs4", "[", 
    RowBox[{
    "Ja_", ",", "J2_", ",", "JdB_", ",", "JpA_", ",", "JpB_", ",", "JdC_"}], 
    "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"16", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"12", "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", "*", "JpA"}], "-", 
               RowBox[{"2", "*", "JpB"}], "+", 
               RowBox[{"4", "*", "JdC"}], "-", 
               RowBox[{"3", "*", "JdB"}]}], ")"}], "*", "JdB"}], "-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"12", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", "*", "JpA"}], "-", 
                 RowBox[{"3", "*", "JpB"}], "+", 
                 RowBox[{"3", "*", "JdC"}]}], ")"}], "*", "JdC"}], "+", 
              RowBox[{"13", "*", 
               RowBox[{"JpA", "^", "2"}]}], "-", 
              RowBox[{"8", "*", "JpA", "*", "JpB"}], "+", 
              RowBox[{"13", "*", 
               RowBox[{"JpB", "^", "2"}]}]}], ")"}], "+", 
            RowBox[{"49", "*", 
             RowBox[{"Ja", "^", "2"}]}], "+", 
            RowBox[{"6", "*", 
             RowBox[{"(", 
              RowBox[{"J2", "-", 
               RowBox[{"10", "*", "Ja"}]}], ")"}], "*", "J2"}]}], ")"}], "*", 
          "J2"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", "*", 
             RowBox[{"(", 
              RowBox[{"JpA", "-", 
               RowBox[{"9", "*", "JpB"}], "+", 
               RowBox[{"9", "*", "JdC"}]}], ")"}], "*", "JdC"}], "+", 
            RowBox[{"13", "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"JpA", "^", "2"}], "+", 
               RowBox[{"JpB", "^", "2"}]}], ")"}]}], "-", 
            RowBox[{"4", "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"9", "*", "JpA"}], "-", "JpB", "-", 
               RowBox[{"9", "*", "JdB"}]}], ")"}], "*", "JdB"}], "-", 
            RowBox[{"7", "*", 
             RowBox[{"Ja", "^", "2"}]}]}], ")"}], "*", "Ja"}], "-", 
         RowBox[{"2", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"JpA", "+", 
                  RowBox[{"4", "*", "JpB"}]}], ")"}], "*", "JpB"}], "-", 
               RowBox[{"12", "*", 
                RowBox[{"JdC", "^", "2"}]}], "-", 
               RowBox[{"6", "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", "*", "JdC"}], "-", "JpB"}], ")"}], "*", 
                "JdB"}]}], ")"}], "*", "JdB"}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"5", "*", 
                RowBox[{"(", 
                 RowBox[{"JpA", "+", "JpB"}], ")"}], "*", "JpB"}], "-", 
               RowBox[{"12", "*", 
                RowBox[{"JdC", "^", "2"}]}], "-", 
               RowBox[{"2", "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", "*", "JpA"}], "+", "JpB"}], ")"}], "*", 
                "JdC"}]}], ")"}], "*", "JpA"}]}], ")"}]}]}], ")"}], "*", 
       "J2"}], "+", 
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"8", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", "*", 
                RowBox[{"(", 
                 RowBox[{"JpA", "+", "JpB", "-", 
                  RowBox[{"6", "*", "JdC"}]}], ")"}], "*", "JdC"}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", "*", "JpA"}], "-", 
                  RowBox[{"3", "*", "JpB"}]}], ")"}], "*", "JpB"}], "-", 
               RowBox[{"4", "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", "*", "JdC"}], "-", 
                  RowBox[{"2", "*", "JpB"}]}], ")"}], "*", "JdB"}]}], ")"}], 
             "*", "JdB"}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", "*", 
                RowBox[{"(", 
                 RowBox[{"JpA", "+", "JpB"}], ")"}], "*", "JpB"}], "-", 
               RowBox[{"16", "*", 
                RowBox[{"JdC", "^", "2"}]}], "-", 
               RowBox[{"2", "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", "*", "JpA"}], "-", 
                  RowBox[{"2", "*", "JpB"}]}], ")"}], "*", "JdC"}]}], ")"}], 
             "*", "JpA"}]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"13", "*", 
             RowBox[{"Ja", "^", "2"}]}], "+", 
            RowBox[{"104", "*", 
             RowBox[{"JdB", "^", "2"}]}], "+", 
            RowBox[{"128", "*", "JdB", "*", "JdC"}], "-", 
            RowBox[{"104", "*", "JdB", "*", "JpA"}], "-", 
            RowBox[{"48", "*", "JdB", "*", "JpB"}], "+", 
            RowBox[{"104", "*", 
             RowBox[{"JdC", "^", "2"}]}], "-", 
            RowBox[{"48", "*", "JdC", "*", "JpA"}], "-", 
            RowBox[{"104", "*", "JdC", "*", "JpB"}], "+", 
            RowBox[{"34", "*", 
             RowBox[{"JpA", "^", "2"}]}], "+", 
            RowBox[{"24", "*", "JpA", "*", "JpB"}], "+", 
            RowBox[{"34", "*", 
             RowBox[{"JpB", "^", "2"}]}]}], ")"}], "*", "Ja"}]}], ")"}], "*", 
       "Ja"}], "-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"8", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"6", "*", 
            RowBox[{"(", 
             RowBox[{"JdC", "+", 
              RowBox[{"6", "*", "JpB"}]}], ")"}], "*", 
            RowBox[{"JdC", "^", "2"}]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "*", 
               RowBox[{"JpA", "^", "2"}]}], "-", 
              RowBox[{"9", "*", 
               RowBox[{"JpB", "^", "2"}]}]}], ")"}], "*", "JpB"}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "*", 
               RowBox[{"JpA", "^", "2"}]}], "+", 
              RowBox[{"39", "*", 
               RowBox[{"JpB", "^", "2"}]}]}], ")"}], "*", "JdC"}]}], ")"}], 
         "*", "JdC"}], "+", 
        RowBox[{"3", "*", 
         RowBox[{"JpA", "^", "4"}]}], "+", 
        RowBox[{"20", "*", 
         RowBox[{"JpA", "^", "2"}], "*", 
         RowBox[{"JpB", "^", "2"}]}], "+", 
        RowBox[{"3", "*", 
         RowBox[{"JpB", "^", "4"}]}], "-", 
        RowBox[{"8", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"24", "*", 
               RowBox[{"(", 
                RowBox[{"JdC", "-", "JpB"}], ")"}], "*", "JdC"}], "+", 
              RowBox[{"39", "*", 
               RowBox[{"JpA", "^", "2"}]}], "+", 
              RowBox[{"2", "*", 
               RowBox[{"JpB", "^", "2"}]}], "-", 
              RowBox[{"6", "*", 
               RowBox[{"(", 
                RowBox[{"JdB", "+", 
                 RowBox[{"6", "*", "JpA"}]}], ")"}], "*", "JdB"}]}], ")"}], 
            "*", "JdB"}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"8", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", "*", "JdC"}], "-", 
                 RowBox[{"2", "*", "JpB"}]}], ")"}], "*", "JdC"}], "+", 
              RowBox[{"9", "*", 
               RowBox[{"JpA", "^", "2"}]}], "-", 
              RowBox[{"2", "*", 
               RowBox[{"JpB", "^", "2"}]}]}], ")"}], "*", "JpA"}]}], ")"}], 
         "*", "JdB"}]}], ")"}]}], ")"}], "/", "4096"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7469589325806026`*^9, 
  3.746958938803858*^9}},ExpressionUUID->"aba72f03-db14-434e-8783-\
a5fc2068ec6b"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"FIFTH", " ", "ORDER"}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.746958948003642*^9, 
  3.746958951336993*^9}},ExpressionUUID->"44c77f9a-f666-4a32-a64d-\
0ba8422989aa"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"gs5", "[", 
    RowBox[{
    "Ja_", ",", "J2_", ",", "JdB_", ",", "JpA_", ",", "JpB_", ",", "JdC_"}], 
    "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"170", "*", "JpA"}], "+", 
               RowBox[{"29", "*", "JpB"}], "-", 
               RowBox[{"302", "*", "JdC"}], "-", 
               RowBox[{"212", "*", "JdB"}]}], ")"}], "*", "JdB"}], "+", 
            RowBox[{"4", "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"131", "*", 
                RowBox[{"(", 
                 RowBox[{"JpA", "+", "JpB"}], ")"}]}], "-", 
               RowBox[{"151", "*", "JdC"}]}], ")"}], "*", "JdC"}], "+", 
            RowBox[{"74", "*", 
             RowBox[{"JpA", "^", "2"}]}], "-", 
            RowBox[{"38", "*", "JpA", "*", "JpB"}], "-", 
            RowBox[{"115", "*", 
             RowBox[{"JpB", "^", "2"}]}]}], ")"}], "*", "JdB"}], "+", 
         RowBox[{"4", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"29", "*", "JpA"}], "+", 
            RowBox[{"170", "*", "JpB"}], "-", 
            RowBox[{"212", "*", "JdC"}]}], ")"}], "*", 
          RowBox[{"JdC", "^", "2"}]}], "-", 
         RowBox[{"11", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"14", "*", 
             RowBox[{"JpA", "^", "2"}]}], "-", 
            RowBox[{"13", "*", "JpA", "*", "JpB"}], "+", 
            RowBox[{"14", "*", 
             RowBox[{"JpB", "^", "2"}]}]}], ")"}], "*", 
          RowBox[{"(", 
           RowBox[{"JpA", "+", "JpB"}], ")"}]}], "-", 
         RowBox[{"2", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"115", "*", 
             RowBox[{"JpA", "^", "2"}]}], "+", 
            RowBox[{"38", "*", "JpA", "*", "JpB"}], "-", 
            RowBox[{"74", "*", 
             RowBox[{"JpB", "^", "2"}]}]}], ")"}], "*", "JdC"}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"89", "*", 
             RowBox[{"Ja", "^", "2"}]}], "+", 
            RowBox[{"520", "*", 
             RowBox[{"JdB", "^", "2"}]}], "+", 
            RowBox[{"1472", "*", "JdB", "*", "JdC"}], "-", 
            RowBox[{"520", "*", "JdB", "*", "JpA"}], "-", 
            RowBox[{"776", "*", "JdB", "*", "JpB"}], "+", 
            RowBox[{"520", "*", 
             RowBox[{"JdC", "^", "2"}]}], "-", 
            RowBox[{"776", "*", "JdC", "*", "JpA"}], "-", 
            RowBox[{"520", "*", "JdC", "*", "JpB"}], "+", 
            RowBox[{"154", "*", 
             RowBox[{"JpA", "^", "2"}]}], "+", 
            RowBox[{"400", "*", "JpA", "*", "JpB"}], "+", 
            RowBox[{"154", "*", 
             RowBox[{"JpB", "^", "2"}]}]}], ")"}], "*", "Ja"}]}], ")"}], "*", 
       
       RowBox[{"Ja", "^", "2"}]}], "-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"8", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"90", "*", 
               RowBox[{"(", 
                RowBox[{"JpA", "+", "JpB", "-", 
                 RowBox[{"2", "*", "JdC"}]}], ")"}], "*", "JdC"}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"82", "*", "JpA"}], "-", 
                 RowBox[{"25", "*", "JpB"}]}], ")"}], "*", "JpB"}]}], ")"}], 
            "*", "JdC"}], "-", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"117", "*", 
              RowBox[{"JpA", "^", "3"}]}], "-", 
             RowBox[{"9", "*", "JpA", "*", 
              RowBox[{"JpB", "^", "2"}]}], "+", 
             RowBox[{"17", "*", 
              RowBox[{"JpB", "^", "3"}]}]}], ")"}]}], ")"}], "*", 
         RowBox[{"JdB", "^", "2"}]}], "-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"144", "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"10", "*", "JdB"}], "-", 
             RowBox[{"31", "*", "JpA"}]}], ")"}], "*", 
           RowBox[{"JdB", "^", "4"}]}], "+", 
          RowBox[{"1440", "*", 
           RowBox[{"JdC", "^", "5"}]}], "-", 
          RowBox[{"4464", "*", 
           RowBox[{"JdC", "^", "4"}], "*", "JpB"}], "+", 
          RowBox[{"272", "*", 
           RowBox[{"JdC", "^", "3"}], "*", 
           RowBox[{"JpA", "^", "2"}]}], "+", 
          RowBox[{"1872", "*", 
           RowBox[{"JdC", "^", "3"}], "*", 
           RowBox[{"JpB", "^", "2"}]}], "+", 
          RowBox[{"136", "*", 
           RowBox[{"JdC", "^", "2"}], "*", 
           RowBox[{"JpA", "^", "3"}]}], "-", 
          RowBox[{"72", "*", 
           RowBox[{"JdC", "^", "2"}], "*", 
           RowBox[{"JpA", "^", "2"}], "*", "JpB"}], "+", 
          RowBox[{"936", "*", 
           RowBox[{"JdC", "^", "2"}], "*", 
           RowBox[{"JpB", "^", "3"}]}], "+", 
          RowBox[{"88", "*", "JdC", "*", 
           RowBox[{"JpA", "^", "3"}], "*", "JpB"}], "+", 
          RowBox[{"204", "*", "JdC", "*", 
           RowBox[{"JpA", "^", "2"}], "*", 
           RowBox[{"JpB", "^", "2"}]}], "-", 
          RowBox[{"558", "*", "JdC", "*", 
           RowBox[{"JpB", "^", "4"}]}], "+", 
          RowBox[{"45", "*", 
           RowBox[{"JpA", "^", "5"}]}], "-", 
          RowBox[{"134", "*", 
           RowBox[{"JpA", "^", "3"}], "*", 
           RowBox[{"JpB", "^", "2"}]}], "-", 
          RowBox[{"134", "*", 
           RowBox[{"JpA", "^", "2"}], "*", 
           RowBox[{"JpB", "^", "3"}]}], "+", 
          RowBox[{"45", "*", 
           RowBox[{"JpB", "^", "5"}]}], "+", 
          RowBox[{"16", "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"180", "*", 
              RowBox[{"(", 
               RowBox[{"JdC", "-", "JpB"}], ")"}], "*", "JdC"}], "+", 
             RowBox[{"117", "*", 
              RowBox[{"JpA", "^", "2"}]}], "+", 
             RowBox[{"17", "*", 
              RowBox[{"JpB", "^", "2"}]}]}], ")"}], "*", 
           RowBox[{"JdB", "^", "3"}]}]}], ")"}], "-", 
        RowBox[{"2", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"8", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"JpA", "+", "JpB"}], ")"}], "*", "JpB"}], "-", 
              RowBox[{"180", "*", 
               RowBox[{"JdC", "^", "2"}]}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"25", "*", "JpA"}], "-", 
                 RowBox[{"82", "*", "JpB"}]}], ")"}], "*", "JdC"}]}], ")"}], 
            "*", "JdC"}], "-", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"279", "*", 
              RowBox[{"JpA", "^", "3"}]}], "-", 
             RowBox[{"102", "*", "JpA", "*", 
              RowBox[{"JpB", "^", "2"}]}], "-", 
             RowBox[{"44", "*", 
              RowBox[{"JpB", "^", "3"}]}]}], ")"}]}], ")"}], "*", "JdB", "*", 
         "JpA"}]}], ")"}], "+", 
      RowBox[{"8", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"7", "*", 
                RowBox[{"(", 
                 RowBox[{"JpA", "+", 
                  RowBox[{"21", "*", "JpB"}]}], ")"}]}], "-", 
               RowBox[{"46", "*", "JdC"}]}], ")"}], "*", 
             RowBox[{"JdC", "^", "2"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"JpA", "^", "2"}], "-", 
               RowBox[{"22", "*", "JpA", "*", "JpB"}], "+", 
               RowBox[{"JpB", "^", "2"}]}], ")"}], "*", "JpB"}], "-", 
            RowBox[{"2", "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"20", "*", 
                RowBox[{"JpA", "^", "2"}]}], "-", 
               RowBox[{"6", "*", "JpA", "*", "JpB"}], "+", 
               RowBox[{"129", "*", 
                RowBox[{"JpB", "^", "2"}]}]}], ")"}], "*", "JdC"}]}], ")"}], 
          "*", "JpA"}], "+", 
         RowBox[{"4", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"180", "*", "JdB", "*", "JdC"}], "-", 
            RowBox[{"46", "*", "JdB", "*", "JpB"}], "-", 
            RowBox[{"72", "*", 
             RowBox[{"JdC", "^", "2"}]}], "-", 
            RowBox[{"388", "*", "JdC", "*", "JpA"}], "+", 
            RowBox[{"44", "*", "JdC", "*", "JpB"}], "+", 
            RowBox[{"147", "*", "JpA", "*", "JpB"}], "+", 
            RowBox[{"7", "*", 
             RowBox[{"JpB", "^", "2"}]}]}], ")"}], "*", 
          RowBox[{"JdB", "^", "2"}]}], "+", 
         RowBox[{"2", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"8", "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"11", "*", "JpA"}], "-", 
               RowBox[{"97", "*", "JpB"}], "+", 
               RowBox[{"45", "*", "JdC"}]}], ")"}], "*", 
             RowBox[{"JdC", "^", "2"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"129", "*", 
                RowBox[{"JpA", "^", "2"}]}], "-", 
               RowBox[{"6", "*", "JpA", "*", "JpB"}], "+", 
               RowBox[{"20", "*", 
                RowBox[{"JpB", "^", "2"}]}]}], ")"}], "*", "JpB"}], "+", 
            RowBox[{"2", "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"173", "*", 
                RowBox[{"JpA", "^", "2"}]}], "-", 
               RowBox[{"30", "*", "JpA", "*", "JpB"}], "+", 
               RowBox[{"173", "*", 
                RowBox[{"JpB", "^", "2"}]}]}], ")"}], "*", "JdC"}]}], ")"}], 
          "*", "JdB"}]}], ")"}], "*", "Ja"}], "+", 
      RowBox[{"4", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"65", "*", "JpA"}], "-", 
                  RowBox[{"18", "*", "JpB"}], "+", 
                  RowBox[{"36", "*", "JdC"}]}], ")"}], "*", 
                RowBox[{"JdC", "^", "2"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"130", "*", 
                   RowBox[{"JpA", "^", "2"}]}], "-", 
                  RowBox[{"121", "*", "JpA", "*", "JpB"}], "+", 
                  RowBox[{"130", "*", 
                   RowBox[{"JpB", "^", "2"}]}]}], ")"}], "*", 
                RowBox[{"(", 
                 RowBox[{"JpA", "+", "JpB"}], ")"}]}], "+", 
               RowBox[{"2", "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"131", "*", 
                   RowBox[{"JpA", "^", "2"}]}], "-", 
                  RowBox[{"78", "*", "JpA", "*", "JpB"}], "-", 
                  RowBox[{"114", "*", 
                   RowBox[{"JpB", "^", "2"}]}]}], ")"}], "*", "JdC"}], "-", 
               RowBox[{"2", "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", "*", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"18", "*", "JpA"}], "-", 
                    RowBox[{"65", "*", "JpB"}], "-", 
                    RowBox[{"126", "*", "JdC"}], "-", 
                    RowBox[{"36", "*", "JdB"}]}], ")"}], "*", "JdB"}], "+", 
                  RowBox[{"4", "*", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"83", "*", 
                    RowBox[{"(", 
                    RowBox[{"JpA", "+", "JpB"}], ")"}]}], "-", 
                    RowBox[{"63", "*", "JdC"}]}], ")"}], "*", "JdC"}], "+", 
                  RowBox[{"114", "*", 
                   RowBox[{"JpA", "^", "2"}]}], "+", 
                  RowBox[{"78", "*", "JpA", "*", "JpB"}], "-", 
                  RowBox[{"131", "*", 
                   RowBox[{"JpB", "^", "2"}]}]}], ")"}], "*", "JdB"}]}], 
              ")"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"133", "*", 
                RowBox[{"Ja", "^", "2"}]}], "-", 
               RowBox[{"456", "*", 
                RowBox[{"JdB", "^", "2"}]}], "-", 
               RowBox[{"256", "*", "JdB", "*", "JdC"}], "+", 
               RowBox[{"456", "*", "JdB", "*", "JpA"}], "+", 
               RowBox[{"336", "*", "JdB", "*", "JpB"}], "-", 
               RowBox[{"456", "*", 
                RowBox[{"JdC", "^", "2"}]}], "+", 
               RowBox[{"336", "*", "JdC", "*", "JpA"}], "+", 
               RowBox[{"456", "*", "JdC", "*", "JpB"}], "-", 
               RowBox[{"74", "*", 
                RowBox[{"JpA", "^", "2"}]}], "-", 
               RowBox[{"136", "*", "JpA", "*", "JpB"}], "-", 
               RowBox[{"74", "*", 
                RowBox[{"JpB", "^", "2"}]}]}], ")"}], "*", "Ja"}]}], ")"}], 
          "*", "Ja"}], "+", 
         RowBox[{"8", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"6", "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"6", "*", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", "*", "JpA"}], "+", 
                    RowBox[{"23", "*", "JpB"}], "-", 
                    RowBox[{"10", "*", "JdC"}]}], ")"}], "*", "JdC"}], "-", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"61", "*", 
                    RowBox[{"JpA", "^", "2"}]}], "+", 
                    RowBox[{"10", "*", "JpA", "*", "JpB"}], "+", 
                    RowBox[{"61", "*", 
                    RowBox[{"JpB", "^", "2"}]}]}], ")"}]}], ")"}], "*", 
                "JdC"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"149", "*", 
                   RowBox[{"JpA", "^", "2"}]}], "+", 
                  RowBox[{"10", "*", "JpA", "*", "JpB"}], "+", 
                  RowBox[{"17", "*", 
                   RowBox[{"JpB", "^", "2"}]}]}], ")"}], "*", "JpB"}], "+", 
               RowBox[{"18", "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", "*", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"23", "*", "JpA"}], "+", 
                    RowBox[{"2", "*", "JpB"}]}], ")"}], "*", "JdC"}], "-", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"22", "*", "JpA"}], "+", 
                    RowBox[{"3", "*", "JpB"}]}], ")"}], "*", "JpB"}], "-", 
                  RowBox[{"10", "*", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", "*", "JdC"}], "-", "JpB"}], ")"}], "*", 
                   "JdB"}]}], ")"}], "*", "JdB"}]}], ")"}], "*", "JdB"}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"9", "*", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", "*", "JpA"}], "+", 
                    RowBox[{"22", "*", "JpB"}], "-", 
                    RowBox[{"10", "*", "JdC"}]}], ")"}], "*", 
                   RowBox[{"JdC", "^", "2"}]}], "-", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", "*", 
                    RowBox[{"JpA", "^", "2"}]}], "+", 
                    RowBox[{"7", "*", "JpA", "*", "JpB"}], "+", 
                    RowBox[{"2", "*", 
                    RowBox[{"JpB", "^", "2"}]}]}], ")"}], "*", "JpB"}]}], 
                 ")"}]}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"17", "*", 
                   RowBox[{"JpA", "^", "2"}]}], "+", 
                  RowBox[{"10", "*", "JpA", "*", "JpB"}], "+", 
                  RowBox[{"149", "*", 
                   RowBox[{"JpB", "^", "2"}]}]}], ")"}], "*", "JdC"}]}], 
              ")"}], "*", "JpA"}]}], ")"}]}], "-", 
         RowBox[{"2", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"12", "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"17", "*", "JpA"}], "+", 
                  RowBox[{"3", "*", "JpB"}], "-", 
                  RowBox[{"3", "*", "JdC"}]}], ")"}], "*", "JdC"}], "-", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"85", "*", 
                  RowBox[{"JpA", "^", "2"}]}], "+", 
                 RowBox[{"184", "*", "JpA", "*", "JpB"}], "+", 
                 RowBox[{"85", "*", 
                  RowBox[{"JpB", "^", "2"}]}]}], ")"}], "+", 
               RowBox[{"12", "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", "*", "JpA"}], "+", 
                  RowBox[{"17", "*", "JpB"}], "-", 
                  RowBox[{"48", "*", "JdC"}], "-", 
                  RowBox[{"3", "*", "JdB"}]}], ")"}], "*", "JdB"}], "-", 
               RowBox[{"127", "*", 
                RowBox[{"Ja", "^", "2"}]}]}], ")"}], "*", "Ja"}], "+", 
            RowBox[{"36", "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"11", "*", "JpA"}], "-", 
               RowBox[{"2", "*", "JpB"}], "+", 
               RowBox[{"4", "*", "JdC"}]}], ")"}], "*", 
             RowBox[{"JdC", "^", "2"}]}], "+", 
            RowBox[{"5", "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"26", "*", 
                RowBox[{"JpA", "^", "2"}]}], "-", 
               RowBox[{"27", "*", "JpA", "*", "JpB"}], "+", 
               RowBox[{"26", "*", 
                RowBox[{"JpB", "^", "2"}]}]}], ")"}], "*", 
             RowBox[{"(", 
              RowBox[{"JpA", "+", "JpB"}], ")"}]}], "+", 
            RowBox[{"2", "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"151", "*", 
                RowBox[{"JpA", "^", "2"}]}], "-", 
               RowBox[{"122", "*", "JpA", "*", "JpB"}], "-", 
               RowBox[{"114", "*", 
                RowBox[{"JpB", "^", "2"}]}]}], ")"}], "*", "JdC"}], "-", 
            RowBox[{"2", "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"18", "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", "*", "JpA"}], "-", 
                  RowBox[{"11", "*", "JpB"}], "-", 
                  RowBox[{"6", "*", "JdC"}], "-", 
                  RowBox[{"4", "*", "JdB"}]}], ")"}], "*", "JdB"}], "+", 
               RowBox[{"36", "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"7", "*", 
                   RowBox[{"(", 
                    RowBox[{"JpA", "+", "JpB"}], ")"}]}], "-", 
                  RowBox[{"3", "*", "JdC"}]}], ")"}], "*", "JdC"}], "+", 
               RowBox[{"114", "*", 
                RowBox[{"JpA", "^", "2"}]}], "+", 
               RowBox[{"122", "*", "JpA", "*", "JpB"}], "-", 
               RowBox[{"151", "*", 
                RowBox[{"JpB", "^", "2"}]}]}], ")"}], "*", "JdB"}], "+", 
            RowBox[{"4", "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"36", "*", 
                RowBox[{"(", 
                 RowBox[{"JdC", "-", "JpB"}], ")"}], "*", "JdC"}], "+", 
               RowBox[{"53", "*", 
                RowBox[{"JpA", "^", "2"}]}], "+", 
               RowBox[{"60", "*", "JpA", "*", "JpB"}], "+", 
               RowBox[{"53", "*", 
                RowBox[{"JpB", "^", "2"}]}], "+", 
               RowBox[{"36", "*", 
                RowBox[{"(", 
                 RowBox[{"JdB", "-", "JpA"}], ")"}], "*", "JdB"}], "-", 
               RowBox[{"191", "*", 
                RowBox[{"Ja", "^", "2"}]}], "-", 
               RowBox[{"9", "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"30", "*", "J2"}], "-", 
                  RowBox[{"61", "*", "Ja"}]}], ")"}], "*", "J2"}]}], ")"}], 
             "*", "J2"}]}], ")"}], "*", "J2"}]}], ")"}], "*", "J2"}]}], ")"}],
     "/", "49152"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.746959580610564*^9, 
  3.746959585908244*^9}},ExpressionUUID->"b6d3b1aa-1694-4491-bd98-\
e1d7db14cc15"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"SIXTH", " ", "ORDER"}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.746959600057858*^9, 
  3.746959606809209*^9}},ExpressionUUID->"dc54f3f1-3935-4e1c-950e-\
ceba24246d72"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"gs6", "[", 
    RowBox[{
    "Ja_", ",", "J2_", ",", "JdB_", ",", "JpA_", ",", "JpB_", ",", "JdC_"}], 
    "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"15638", "*", "JpA"}], "+", 
                    RowBox[{"2227", "*", "JpB"}], "-", 
                    RowBox[{"718", "*", "JdC"}]}], ")"}], "*", "JdC"}], "-", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"1981", "*", 
                    RowBox[{"JpA", "^", "2"}]}], "+", 
                    RowBox[{"31392", "*", "JpA", "*", "JpB"}], "+", 
                    RowBox[{"1981", "*", 
                    RowBox[{"JpB", "^", "2"}]}]}], ")"}]}], ")"}], "*", 
                  "JdC"}], "+", 
                 RowBox[{"9204", "*", 
                  RowBox[{"JpA", "^", "3"}]}], "-", 
                 RowBox[{"69", "*", 
                  RowBox[{"JpA", "^", "2"}], "*", "JpB"}], "+", 
                 RowBox[{"11258", "*", "JpA", "*", 
                  RowBox[{"JpB", "^", "2"}]}], "+", 
                 RowBox[{"729", "*", 
                  RowBox[{"JpB", "^", "3"}]}], "+", 
                 RowBox[{"2", "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"7924", "*", "JpA"}], "+", 
                    RowBox[{"41", "*", "JpB"}], "-", 
                    RowBox[{"718", "*", "JdC"}], "-", 
                    RowBox[{"2050", "*", "JdB"}]}], ")"}], "*", "JdB"}], "+", 
                    
                    RowBox[{"2", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2227", "*", "JpA"}], "+", 
                    RowBox[{"15638", "*", "JpB"}], "-", 
                    RowBox[{"16854", "*", "JdC"}]}], ")"}], "*", "JdC"}], "-", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"14918", "*", 
                    RowBox[{"JpA", "^", "2"}]}], "+", 
                    RowBox[{"641", "*", "JpA", "*", "JpB"}], "+", 
                    RowBox[{"5191", "*", 
                    RowBox[{"JpB", "^", "2"}]}]}], ")"}]}], ")"}], "*", 
                  "JdB"}]}], ")"}], "*", "JdB"}], "+", 
              RowBox[{"2", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"41", "*", "JpA"}], "+", 
                    RowBox[{"7924", "*", "JpB"}], "-", 
                    RowBox[{"2050", "*", "JdC"}]}], ")"}], "*", "JdC"}], "-", 
                    
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"5191", "*", 
                    RowBox[{"JpA", "^", "2"}]}], "+", 
                    RowBox[{"641", "*", "JpA", "*", "JpB"}], "+", 
                    RowBox[{"14918", "*", 
                    RowBox[{"JpB", "^", "2"}]}]}], ")"}]}], ")"}], "*", 
                  "JdC"}], "+", 
                 RowBox[{"729", "*", 
                  RowBox[{"JpA", "^", "3"}]}], "+", 
                 RowBox[{"11258", "*", 
                  RowBox[{"JpA", "^", "2"}], "*", "JpB"}], "-", 
                 RowBox[{"69", "*", "JpA", "*", 
                  RowBox[{"JpB", "^", "2"}]}], "+", 
                 RowBox[{"9204", "*", 
                  RowBox[{"JpB", "^", "3"}]}]}], ")"}], "*", "JdC"}], "-", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"833", "*", 
                 RowBox[{"JpA", "^", "4"}]}], "-", 
                RowBox[{"613", "*", 
                 RowBox[{"JpA", "^", "3"}], "*", "JpB"}], "+", 
                RowBox[{"2799", "*", 
                 RowBox[{"JpA", "^", "2"}], "*", 
                 RowBox[{"JpB", "^", "2"}]}], "-", 
                RowBox[{"613", "*", "JpA", "*", 
                 RowBox[{"JpB", "^", "3"}]}], "+", 
                RowBox[{"833", "*", 
                 RowBox[{"JpB", "^", "4"}]}]}], ")"}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"4", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3859", "*", "JpA"}], "+", 
                    RowBox[{"2657", "*", "JpB"}], "-", 
                    RowBox[{"2891", "*", "JdC"}]}], ")"}], "*", "JdC"}], "-", 
                    
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2731", "*", 
                    RowBox[{"JpA", "^", "2"}]}], "+", 
                    RowBox[{"7864", "*", "JpA", "*", "JpB"}], "+", 
                    RowBox[{"2731", "*", 
                    RowBox[{"JpB", "^", "2"}]}]}], ")"}], "+", 
                    RowBox[{"4", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2657", "*", "JpA"}], "+", 
                    RowBox[{"3859", "*", "JpB"}], "-", 
                    RowBox[{"6600", "*", "JdC"}], "-", 
                    RowBox[{"2891", "*", "JdB"}]}], ")"}], "*", "JdB"}], "-", 
                    
                    RowBox[{"1389", "*", 
                    RowBox[{"Ja", "^", "2"}]}]}], ")"}], "*", "Ja"}], "+", 
                 RowBox[{"2", "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3493", "*", "JpA"}], "+", 
                    RowBox[{"3070", "*", "JpB"}], "-", 
                    RowBox[{"3292", "*", "JdC"}]}], ")"}], "*", "JdC"}], "+", 
                    
                    RowBox[{"1211", "*", 
                    RowBox[{"JpA", "^", "2"}]}], "-", 
                    RowBox[{"3982", "*", "JpA", "*", "JpB"}], "-", 
                    RowBox[{"74", "*", 
                    RowBox[{"JpB", "^", "2"}]}]}], ")"}], "*", "JdC"}], "-", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"1302", "*", 
                    RowBox[{"JpA", "^", "2"}]}], "-", 
                    RowBox[{"355", "*", "JpA", "*", "JpB"}], "+", 
                    RowBox[{"1302", "*", 
                    RowBox[{"JpB", "^", "2"}]}]}], ")"}], "*", 
                  RowBox[{"(", 
                   RowBox[{"JpA", "+", "JpB"}], ")"}]}], "+", 
                 RowBox[{"2", "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3070", "*", "JpA"}], "+", 
                    RowBox[{"3493", "*", "JpB"}], "-", 
                    RowBox[{"7986", "*", "JdC"}], "-", 
                    RowBox[{"3292", "*", "JdB"}]}], ")"}], "*", "JdB"}], "+", 
                    
                    RowBox[{"4", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2059", "*", 
                    RowBox[{"(", 
                    RowBox[{"JpA", "+", "JpB"}], ")"}]}], "-", 
                    RowBox[{"3993", "*", "JdC"}]}], ")"}], "*", "JdC"}], "-", 
                    
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"74", "*", 
                    RowBox[{"JpA", "^", "2"}]}], "+", 
                    RowBox[{"3982", "*", "JpA", "*", "JpB"}], "-", 
                    RowBox[{"1211", "*", 
                    RowBox[{"JpB", "^", "2"}]}]}], ")"}]}], ")"}], "*", 
                  "JdB"}]}], ")"}], "*", "Ja"}]}], ")"}], "*", "Ja"}], "+", 
           RowBox[{"2", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"4", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"29", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"82", "*", "JpA"}], "+", "JpB"}], ")"}]}], "-", 
                    RowBox[{"540", "*", "JdC"}]}], ")"}], "*", "JdC"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2262", "*", "JpA"}], "-", 
                    RowBox[{"211", "*", "JpB"}]}], ")"}], "*", "JpB"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3726", "*", "JdC"}], "-", 
                    RowBox[{"1471", "*", "JpB"}]}], ")"}], "*", "JdB"}]}], 
                    ")"}], "*", "JdB"}], "+", 
                    RowBox[{"2", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2407", "*", 
                    RowBox[{"(", 
                    RowBox[{"JpA", "+", "JpB"}], ")"}]}], "-", 
                    RowBox[{"1080", "*", "JdC"}]}], ")"}], "*", "JdC"}], "-", 
                    
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"1162", "*", 
                    RowBox[{"JpA", "^", "2"}]}], "+", 
                    RowBox[{"1257", "*", "JpA", "*", "JpB"}], "+", 
                    RowBox[{"2610", "*", 
                    RowBox[{"JpB", "^", "2"}]}]}], ")"}]}], ")"}], "*", 
                    "JdC"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2114", "*", 
                    RowBox[{"JpA", "^", "2"}]}], "-", 
                    RowBox[{"1276", "*", "JpA", "*", "JpB"}], "+", 
                    RowBox[{"491", "*", 
                    RowBox[{"JpB", "^", "2"}]}]}], ")"}], "*", "JpB"}]}], 
                   ")"}], "*", "JdB"}], "+", 
                 RowBox[{"4", "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"29", "*", 
                    RowBox[{"(", 
                    RowBox[{"JpA", "+", 
                    RowBox[{"82", "*", "JpB"}]}], ")"}]}], "-", 
                    RowBox[{"1863", "*", "JdC"}]}], ")"}], "*", 
                    RowBox[{"JdC", "^", "2"}]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"687", "*", 
                    RowBox[{"JpA", "^", "2"}]}], "-", 
                    RowBox[{"1163", "*", "JpA", "*", "JpB"}], "+", 
                    RowBox[{"687", "*", 
                    RowBox[{"JpB", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{"(", 
                    RowBox[{"JpA", "+", "JpB"}], ")"}]}]}], ")"}]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2610", "*", 
                    RowBox[{"JpA", "^", "2"}]}], "+", 
                    RowBox[{"1257", "*", "JpA", "*", "JpB"}], "+", 
                    RowBox[{"1162", "*", 
                    RowBox[{"JpB", "^", "2"}]}]}], ")"}], "*", "JdC"}]}], 
                   ")"}], "*", "JdC"}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"1156", "*", 
                    RowBox[{"JpA", "^", "3"}]}], "+", 
                    RowBox[{"382", "*", 
                    RowBox[{"JpA", "^", "2"}], "*", "JpB"}], "-", 
                    RowBox[{"573", "*", "JpA", "*", 
                    RowBox[{"JpB", "^", "2"}]}], "+", 
                    RowBox[{"841", "*", 
                    RowBox[{"JpB", "^", "3"}]}]}], ")"}], "*", "JpB"}]}], 
                ")"}], "*", "JdB"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"16", "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"211", "*", "JpA"}], "-", 
                    RowBox[{"2262", "*", "JpB"}], "+", 
                    RowBox[{"1471", "*", "JdC"}]}], ")"}], "*", 
                  RowBox[{"JdC", "^", "3"}]}], "-", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"41", "*", 
                    RowBox[{"JpA", "^", "2"}]}], "-", 
                    RowBox[{"633", "*", "JpA", "*", "JpB"}], "+", 
                    RowBox[{"41", "*", 
                    RowBox[{"JpB", "^", "2"}]}]}], ")"}], "*", 
                  RowBox[{"(", 
                   RowBox[{"JpA", "+", "JpB"}], ")"}], "*", "JpB"}], "+", 
                 RowBox[{"4", "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"491", "*", 
                    RowBox[{"JpA", "^", "2"}]}], "-", 
                    RowBox[{"1276", "*", "JpA", "*", "JpB"}], "+", 
                    RowBox[{"2114", "*", 
                    RowBox[{"JpB", "^", "2"}]}]}], ")"}], "*", 
                  RowBox[{"JdC", "^", "2"}]}], "+", 
                 RowBox[{"2", "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"841", "*", 
                    RowBox[{"JpA", "^", "3"}]}], "-", 
                    RowBox[{"573", "*", 
                    RowBox[{"JpA", "^", "2"}], "*", "JpB"}], "+", 
                    RowBox[{"382", "*", "JpA", "*", 
                    RowBox[{"JpB", "^", "2"}]}], "+", 
                    RowBox[{"1156", "*", 
                    RowBox[{"JpB", "^", "3"}]}]}], ")"}], "*", "JdC"}]}], 
                ")"}], "*", "JpA"}]}], ")"}]}]}], ")"}], "*", "Ja"}], "-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"16", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"378", "*", 
                    RowBox[{"JdC", "^", "2"}]}], "-", 
                    RowBox[{"540", "*", "JdC", "*", "JpA"}], "+", 
                    RowBox[{"756", "*", "JdC", "*", "JpB"}], "-", 
                    RowBox[{"845", "*", 
                    RowBox[{"JpA", "^", "2"}]}], "+", 
                    RowBox[{"182", "*", "JpA", "*", "JpB"}], "-", 
                    RowBox[{"845", "*", 
                    RowBox[{"JpB", "^", "2"}]}]}], ")"}], "*", "JdC"}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"352", "*", 
                    RowBox[{"JpA", "^", "2"}]}], "+", 
                    RowBox[{"97", "*", "JpA", "*", "JpB"}], "+", 
                    RowBox[{"141", "*", 
                    RowBox[{"JpB", "^", "2"}]}]}], ")"}], "*", "JpB"}]}], 
                  ")"}], "*", "JdC"}], "-", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4401", "*", 
                   RowBox[{"JpA", "^", "4"}]}], "-", 
                  RowBox[{"3236", "*", 
                   RowBox[{"JpA", "^", "2"}], "*", 
                   RowBox[{"JpB", "^", "2"}]}], "+", 
                  RowBox[{"264", "*", "JpA", "*", 
                   RowBox[{"JpB", "^", "3"}]}], "-", 
                  RowBox[{"106", "*", 
                   RowBox[{"JpB", "^", "4"}]}]}], ")"}], "+", 
                RowBox[{"4", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"216", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"7", "*", "JdC"}], "-", 
                    RowBox[{"8", "*", "JpB"}]}], ")"}], "*", "JdC"}], "-", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4401", "*", 
                    RowBox[{"JpA", "^", "2"}]}], "-", 
                    RowBox[{"310", "*", 
                    RowBox[{"JpB", "^", "2"}]}]}], ")"}], "+", 
                   RowBox[{"108", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"19", "*", "JdB"}], "-", 
                    RowBox[{"17", "*", "JpA"}]}], ")"}], "*", "JdB"}]}], 
                  ")"}], "*", 
                 RowBox[{"JdB", "^", "2"}]}], "+", 
                RowBox[{"8", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"4", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"54", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"7", "*", "JpA"}], "-", 
                    RowBox[{"5", "*", "JpB"}], "+", 
                    RowBox[{"10", "*", "JdC"}]}], ")"}], "*", "JdC"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"206", "*", "JpA"}], "+", 
                    RowBox[{"85", "*", "JpB"}]}], ")"}], "*", "JpB"}]}], 
                    ")"}], "*", "JdC"}], "+", 
                   RowBox[{"2403", "*", 
                    RowBox[{"JpA", "^", "3"}]}], "-", 
                   RowBox[{"298", "*", "JpA", "*", 
                    RowBox[{"JpB", "^", "2"}]}], "+", 
                   RowBox[{"106", "*", 
                    RowBox[{"JpB", "^", "3"}]}]}], ")"}], "*", "JdB"}]}], 
               ")"}], "*", "JdB"}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"8", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"4", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"85", "*", "JpA"}], "+", 
                    RowBox[{"206", "*", "JpB"}], "+", 
                    RowBox[{"216", "*", "JdC"}]}], ")"}], "*", 
                    RowBox[{"JdC", "^", "2"}]}], "+", 
                   RowBox[{"7", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", "*", 
                    RowBox[{"JpA", "^", "2"}]}], "+", 
                    RowBox[{"19", "*", "JpA", "*", "JpB"}], "+", 
                    RowBox[{"2", "*", 
                    RowBox[{"JpB", "^", "2"}]}]}], ")"}], "*", "JpB"}], "-", 
                   RowBox[{"2", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"141", "*", 
                    RowBox[{"JpA", "^", "2"}]}], "+", 
                    RowBox[{"97", "*", "JpA", "*", "JpB"}], "+", 
                    RowBox[{"352", "*", 
                    RowBox[{"JpB", "^", "2"}]}]}], ")"}], "*", "JdC"}]}], 
                  ")"}], "*", "JdC"}], "+", 
                RowBox[{"459", "*", 
                 RowBox[{"JpA", "^", "4"}]}], "+", 
                RowBox[{"836", "*", 
                 RowBox[{"JpA", "^", "2"}], "*", 
                 RowBox[{"JpB", "^", "2"}]}], "-", 
                RowBox[{"708", "*", "JpA", "*", 
                 RowBox[{"JpB", "^", "3"}]}], "-", 
                RowBox[{"160", "*", 
                 RowBox[{"JpB", "^", "4"}]}]}], ")"}], "*", "JpA"}]}], ")"}], 
           "*", "JdB"}], "+", 
          RowBox[{"4", "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"108", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"19", "*", "JdC"}], "-", 
                    RowBox[{"17", "*", "JpB"}]}], ")"}], "*", "JdC"}], "+", 
                    RowBox[{"310", "*", 
                    RowBox[{"JpA", "^", "2"}]}], "-", 
                    RowBox[{"4401", "*", 
                    RowBox[{"JpB", "^", "2"}]}]}], ")"}], "*", "JdC"}], "+", 
                   RowBox[{"2", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"106", "*", 
                    RowBox[{"JpA", "^", "3"}]}], "-", 
                    RowBox[{"298", "*", 
                    RowBox[{"JpA", "^", "2"}], "*", "JpB"}], "+", 
                    RowBox[{"2403", "*", 
                    RowBox[{"JpB", "^", "3"}]}]}], ")"}]}]}], ")"}], "*", 
                 "JdC"}], "+", 
                RowBox[{"106", "*", 
                 RowBox[{"JpA", "^", "4"}]}], "-", 
                RowBox[{"264", "*", 
                 RowBox[{"JpA", "^", "3"}], "*", "JpB"}], "+", 
                RowBox[{"3236", "*", 
                 RowBox[{"JpA", "^", "2"}], "*", 
                 RowBox[{"JpB", "^", "2"}]}], "-", 
                RowBox[{"4401", "*", 
                 RowBox[{"JpB", "^", "4"}]}]}], ")"}], "*", "JdC"}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"160", "*", 
                 RowBox[{"JpA", "^", "4"}]}], "+", 
                RowBox[{"708", "*", 
                 RowBox[{"JpA", "^", "3"}], "*", "JpB"}], "-", 
                RowBox[{"836", "*", 
                 RowBox[{"JpA", "^", "2"}], "*", 
                 RowBox[{"JpB", "^", "2"}]}], "-", 
                RowBox[{"459", "*", 
                 RowBox[{"JpB", "^", "4"}]}]}], ")"}], "*", "JpB"}]}], ")"}], 
           "*", "JdC"}], "+", 
          RowBox[{"513", "*", 
           RowBox[{"JpA", "^", "6"}]}], "-", 
          RowBox[{"938", "*", 
           RowBox[{"JpA", "^", "4"}], "*", 
           RowBox[{"JpB", "^", "2"}]}], "-", 
          RowBox[{"1928", "*", 
           RowBox[{"JpA", "^", "3"}], "*", 
           RowBox[{"JpB", "^", "3"}]}], "-", 
          RowBox[{"938", "*", 
           RowBox[{"JpA", "^", "2"}], "*", 
           RowBox[{"JpB", "^", "4"}]}], "+", 
          RowBox[{"513", "*", 
           RowBox[{"JpB", "^", "6"}]}]}], ")"}], "-", 
        RowBox[{"4", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"4", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"7668", "*", "JpA"}], "-", 
                    RowBox[{"19", "*", "JpB"}], "+", 
                    RowBox[{"594", "*", "JdC"}], "-", 
                    RowBox[{"3618", "*", "JdB"}]}], ")"}], "*", 
                    RowBox[{"JdB", "^", "2"}]}], "+", 
                    RowBox[{"2", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"1188", "*", 
                    RowBox[{"JdC", "^", "2"}]}], "+", 
                    RowBox[{"36338", "*", "JdC", "*", "JpA"}], "-", 
                    RowBox[{"1742", "*", "JdC", "*", "JpB"}], "-", 
                    RowBox[{"57", "*", 
                    RowBox[{"JpA", "^", "2"}]}], "-", 
                    RowBox[{"38388", "*", "JpA", "*", "JpB"}], "-", 
                    RowBox[{"57", "*", 
                    RowBox[{"JpB", "^", "2"}]}]}], ")"}], "*", "JdC"}], "+", 
                    RowBox[{"6420", "*", 
                    RowBox[{"JpA", "^", "3"}]}], "-", 
                    RowBox[{"677", "*", 
                    RowBox[{"JpA", "^", "2"}], "*", "JpB"}], "+", 
                    RowBox[{"16307", "*", "JpA", "*", 
                    RowBox[{"JpB", "^", "2"}]}], "+", 
                    RowBox[{"1111", "*", 
                    RowBox[{"JpB", "^", "3"}]}], "-", 
                    RowBox[{"2", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"871", "*", "JpA"}], "-", 
                    RowBox[{"18169", "*", "JpB"}], "+", 
                    RowBox[{"18306", "*", "JdC"}]}], ")"}], "*", "JdC"}], "+", 
                    RowBox[{"11574", "*", 
                    RowBox[{"JpA", "^", "2"}]}], "-", 
                    RowBox[{"793", "*", "JpA", "*", "JpB"}], "+", 
                    RowBox[{"7110", "*", 
                    RowBox[{"JpB", "^", "2"}]}]}], ")"}], "*", "JdB"}]}], 
                   ")"}], "*", "JdB"}], "-", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"19", "*", "JpA"}], "-", 
                    RowBox[{"7668", "*", "JpB"}], "+", 
                    RowBox[{"3618", "*", "JdC"}]}], ")"}], "*", "JdC"}], "+", 
                    
                    RowBox[{"7110", "*", 
                    RowBox[{"JpA", "^", "2"}]}], "-", 
                    RowBox[{"793", "*", "JpA", "*", "JpB"}], "+", 
                    RowBox[{"11574", "*", 
                    RowBox[{"JpB", "^", "2"}]}]}], ")"}], "*", "JdC"}], "-", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"1111", "*", 
                    RowBox[{"JpA", "^", "3"}]}], "+", 
                    RowBox[{"16307", "*", 
                    RowBox[{"JpA", "^", "2"}], "*", "JpB"}], "-", 
                    RowBox[{"677", "*", "JpA", "*", 
                    RowBox[{"JpB", "^", "2"}]}], "+", 
                    RowBox[{"6420", "*", 
                    RowBox[{"JpB", "^", "3"}]}]}], ")"}]}], ")"}], "*", 
                    "JdC"}], "+", 
                   RowBox[{"353", "*", 
                    RowBox[{"JpA", "^", "4"}]}], "+", 
                   RowBox[{"17", "*", 
                    RowBox[{"JpA", "^", "3"}], "*", "JpB"}], "+", 
                   RowBox[{"6399", "*", 
                    RowBox[{"JpA", "^", "2"}], "*", 
                    RowBox[{"JpB", "^", "2"}]}], "+", 
                   RowBox[{"17", "*", "JpA", "*", 
                    RowBox[{"JpB", "^", "3"}]}], "+", 
                   RowBox[{"353", "*", 
                    RowBox[{"JpB", "^", "4"}]}]}], ")"}]}], ")"}]}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"1902", "*", "JpA"}], "+", 
                    RowBox[{"719", "*", "JpB"}], "-", 
                    RowBox[{"3410", "*", "JdC"}], "-", 
                    RowBox[{"2172", "*", "JdB"}]}], ")"}], "*", "JdB"}], "+", 
                    
                    RowBox[{"4", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"551", "*", 
                    RowBox[{"(", 
                    RowBox[{"JpA", "+", "JpB"}], ")"}]}], "-", 
                    RowBox[{"1705", "*", "JdC"}]}], ")"}], "*", "JdC"}], "-", 
                    
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"234", "*", 
                    RowBox[{"JpA", "^", "2"}]}], "+", 
                    RowBox[{"2206", "*", "JpA", "*", "JpB"}], "-", 
                    RowBox[{"2595", "*", 
                    RowBox[{"JpB", "^", "2"}]}]}], ")"}]}], ")"}], "*", 
                  "JdB"}], "+", 
                 RowBox[{"4", "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"719", "*", "JpA"}], "+", 
                    RowBox[{"1902", "*", "JpB"}], "-", 
                    RowBox[{"2172", "*", "JdC"}]}], ")"}], "*", 
                  RowBox[{"JdC", "^", "2"}]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"74", "*", 
                    RowBox[{"JpA", "^", "2"}]}], "-", 
                    RowBox[{"147", "*", "JpA", "*", "JpB"}], "+", 
                    RowBox[{"74", "*", 
                    RowBox[{"JpB", "^", "2"}]}]}], ")"}], "*", 
                  RowBox[{"(", 
                   RowBox[{"JpA", "+", "JpB"}], ")"}]}], "+", 
                 RowBox[{"2", "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2595", "*", 
                    RowBox[{"JpA", "^", "2"}]}], "-", 
                    RowBox[{"2206", "*", "JpA", "*", "JpB"}], "-", 
                    RowBox[{"234", "*", 
                    RowBox[{"JpB", "^", "2"}]}]}], ")"}], "*", "JdC"}], "-", 
                 RowBox[{"2", "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3408", "*", "JdC"}], "-", 
                    RowBox[{"1748", "*", "JpA"}], "-", 
                    RowBox[{"3743", "*", "JpB"}], "+", 
                    RowBox[{"2540", "*", "JdB"}]}], ")"}], "*", "JdB"}], "+", 
                    
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2540", "*", "JdC"}], "-", 
                    RowBox[{"3743", "*", "JpA"}], "-", 
                    RowBox[{"1748", "*", "JpB"}]}], ")"}], "*", "JdC"}], "-", 
                    
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"119", "*", 
                    RowBox[{"JpA", "^", "2"}]}], "-", 
                    RowBox[{"1611", "*", "JpA", "*", "JpB"}], "+", 
                    RowBox[{"119", "*", 
                    RowBox[{"JpB", "^", "2"}]}]}], ")"}]}], ")"}]}], "-", 
                    RowBox[{"427", "*", 
                    RowBox[{"Ja", "^", "2"}]}]}], ")"}], "*", "Ja"}]}], ")"}],
                "*", "Ja"}]}], ")"}], "*", "Ja"}], "+", 
           RowBox[{"2", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"216", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"23", "*", 
                    RowBox[{"(", 
                    RowBox[{"JpA", "+", "JpB"}], ")"}]}], "-", 
                    RowBox[{"14", "*", "JdC"}]}], ")"}], "*", "JdC"}], "+", 
                    RowBox[{"90", "*", 
                    RowBox[{"JpA", "^", "2"}]}], "+", 
                    RowBox[{"133", "*", "JpA", "*", "JpB"}], "-", 
                    RowBox[{"1756", "*", 
                    RowBox[{"JpB", "^", "2"}]}]}], ")"}], "*", "JdC"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"198", "*", 
                    RowBox[{"JpA", "^", "2"}]}], "+", 
                    RowBox[{"2855", "*", "JpA", "*", "JpB"}], "+", 
                    RowBox[{"68", "*", 
                    RowBox[{"JpB", "^", "2"}]}]}], ")"}], "*", "JpB"}], "-", 
                    RowBox[{"4", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3618", "*", "JdB", "*", "JdC"}], "-", 
                    RowBox[{"1863", "*", "JdB", "*", "JpB"}], "+", 
                    RowBox[{"1512", "*", 
                    RowBox[{"JdC", "^", "2"}]}], "-", 
                    RowBox[{"4428", "*", "JdC", "*", "JpA"}], "-", 
                    RowBox[{"216", "*", "JdC", "*", "JpB"}], "+", 
                    RowBox[{"2178", "*", "JpA", "*", "JpB"}], "-", 
                    RowBox[{"292", "*", 
                    RowBox[{"JpB", "^", "2"}]}]}], ")"}], "*", "JdB"}]}], 
                   ")"}], "*", "JdB"}], "-", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"4", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"108", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"67", "*", "JdC"}], "-", 
                    RowBox[{"4", "*", "JpA"}], "-", 
                    RowBox[{"82", "*", "JpB"}]}], ")"}], "*", "JdC"}], "+", 
                    RowBox[{"1756", "*", 
                    RowBox[{"JpA", "^", "2"}]}], "-", 
                    RowBox[{"133", "*", "JpA", "*", "JpB"}], "-", 
                    RowBox[{"90", "*", 
                    RowBox[{"JpB", "^", "2"}]}]}], ")"}], "*", "JdC"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2010", "*", 
                    RowBox[{"JpA", "^", "2"}]}], "-", 
                    RowBox[{"1489", "*", "JpA", "*", "JpB"}], "+", 
                    RowBox[{"2010", "*", 
                    RowBox[{"JpB", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{"(", 
                    RowBox[{"JpA", "+", "JpB"}], ")"}]}]}], ")"}], "*", 
                    "JdC"}], "-", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3244", "*", 
                    RowBox[{"JpA", "^", "3"}]}], "+", 
                    RowBox[{"2386", "*", 
                    RowBox[{"JpA", "^", "2"}], "*", "JpB"}], "+", 
                    RowBox[{"513", "*", "JpA", "*", 
                    RowBox[{"JpB", "^", "2"}]}], "+", 
                    RowBox[{"1135", "*", 
                    RowBox[{"JpB", "^", "3"}]}]}], ")"}], "*", "JpB"}]}], 
                  ")"}]}], ")"}], "*", "JdB"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"4", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"1863", "*", "JdC"}], "+", 
                    RowBox[{"292", "*", "JpA"}], "-", 
                    RowBox[{"2178", "*", "JpB"}]}], ")"}], "*", "JdC"}], "-", 
                    
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"68", "*", 
                    RowBox[{"JpA", "^", "2"}]}], "+", 
                    RowBox[{"2855", "*", "JpA", "*", "JpB"}], "+", 
                    RowBox[{"198", "*", 
                    RowBox[{"JpB", "^", "2"}]}]}], ")"}]}], ")"}], "*", 
                  RowBox[{"JdC", "^", "2"}]}], "-", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"377", "*", 
                    RowBox[{"JpA", "^", "2"}]}], "-", 
                    RowBox[{"538", "*", "JpA", "*", "JpB"}], "+", 
                    RowBox[{"377", "*", 
                    RowBox[{"JpB", "^", "2"}]}]}], ")"}], "*", 
                  RowBox[{"(", 
                   RowBox[{"JpA", "+", "JpB"}], ")"}], "*", "JpB"}], "+", 
                 RowBox[{"2", "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"1135", "*", 
                    RowBox[{"JpA", "^", "3"}]}], "+", 
                    RowBox[{"513", "*", 
                    RowBox[{"JpA", "^", "2"}], "*", "JpB"}], "+", 
                    RowBox[{"2386", "*", "JpA", "*", 
                    RowBox[{"JpB", "^", "2"}]}], "+", 
                    RowBox[{"3244", "*", 
                    RowBox[{"JpB", "^", "3"}]}]}], ")"}], "*", "JdC"}]}], 
                ")"}], "*", "JpA"}]}], ")"}]}], "-", 
           RowBox[{"2", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"54", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"712", "*", "JpA"}], "-", 
                    RowBox[{"127", "*", "JpB"}], "+", 
                    RowBox[{"78", "*", "JdC"}]}], ")"}], "*", "JdC"}], "+", 
                    RowBox[{"1335", "*", 
                    RowBox[{"JpA", "^", "2"}]}], "-", 
                    RowBox[{"42688", "*", "JpA", "*", "JpB"}], "+", 
                    RowBox[{"1335", "*", 
                    RowBox[{"JpB", "^", "2"}]}]}], ")"}], "*", "JdC"}], "+", 
                 RowBox[{"5700", "*", 
                  RowBox[{"JpA", "^", "3"}]}], "-", 
                 RowBox[{"1561", "*", 
                  RowBox[{"JpA", "^", "2"}], "*", "JpB"}], "+", 
                 RowBox[{"18872", "*", "JpA", "*", 
                  RowBox[{"JpB", "^", "2"}]}], "+", 
                 RowBox[{"1385", "*", 
                  RowBox[{"JpB", "^", "3"}]}], "+", 
                 RowBox[{"6", "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"18", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"268", "*", "JpA"}], "-", 
                    RowBox[{"17", "*", "JpB"}], "+", 
                    RowBox[{"78", "*", "JdC"}], "-", 
                    RowBox[{"126", "*", "JdB"}]}], ")"}], "*", "JdB"}], "-", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"18", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"127", "*", "JpA"}], "-", 
                    RowBox[{"712", "*", "JpB"}], "+", 
                    RowBox[{"642", "*", "JdC"}]}], ")"}], "*", "JdC"}], "+", 
                    RowBox[{"3594", "*", 
                    RowBox[{"JpA", "^", "2"}]}], "-", 
                    RowBox[{"837", "*", "JpA", "*", "JpB"}], "+", 
                    RowBox[{"2711", "*", 
                    RowBox[{"JpB", "^", "2"}]}]}], ")"}]}], ")"}], "*", 
                  "JdB"}]}], ")"}], "*", "JdB"}], "-", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"6", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"18", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"17", "*", "JpA"}], "-", 
                    RowBox[{"268", "*", "JpB"}], "+", 
                    RowBox[{"126", "*", "JdC"}]}], ")"}], "*", "JdC"}], "+", 
                    RowBox[{"2711", "*", 
                    RowBox[{"JpA", "^", "2"}]}], "-", 
                    RowBox[{"837", "*", "JpA", "*", "JpB"}], "+", 
                    RowBox[{"3594", "*", 
                    RowBox[{"JpB", "^", "2"}]}]}], ")"}], "*", "JdC"}], "-", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"1385", "*", 
                    RowBox[{"JpA", "^", "3"}]}], "+", 
                    RowBox[{"18872", "*", 
                    RowBox[{"JpA", "^", "2"}], "*", "JpB"}], "-", 
                    RowBox[{"1561", "*", "JpA", "*", 
                    RowBox[{"JpB", "^", "2"}]}], "+", 
                    RowBox[{"5700", "*", 
                    RowBox[{"JpB", "^", "3"}]}]}], ")"}]}], ")"}], "*", 
                 "JdC"}], "+", 
                RowBox[{"101", "*", 
                 RowBox[{"JpA", "^", "4"}]}], "+", 
                RowBox[{"275", "*", 
                 RowBox[{"JpA", "^", "3"}], "*", "JpB"}], "+", 
                RowBox[{"7779", "*", 
                 RowBox[{"JpA", "^", "2"}], "*", 
                 RowBox[{"JpB", "^", "2"}]}], "+", 
                RowBox[{"275", "*", "JpA", "*", 
                 RowBox[{"JpB", "^", "3"}]}], "+", 
                RowBox[{"101", "*", 
                 RowBox[{"JpB", "^", "4"}]}]}], ")"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"18", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"215", "*", "JpA"}], "-", 
                    RowBox[{"42", "*", "JpB"}], "+", 
                    RowBox[{"84", "*", "JdC"}]}], ")"}], "*", "JdC"}], "-", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"831", "*", 
                    RowBox[{"JpA", "^", "2"}]}], "-", 
                    RowBox[{"2794", "*", "JpA", "*", "JpB"}], "-", 
                    RowBox[{"1902", "*", 
                    RowBox[{"JpB", "^", "2"}]}]}], ")"}]}], ")"}], "*", 
                  "JdC"}], "-", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"3070", "*", 
                    RowBox[{"JpA", "^", "2"}]}], "+", 
                    RowBox[{"1459", "*", "JpA", "*", "JpB"}], "+", 
                    RowBox[{"3070", "*", 
                    RowBox[{"JpB", "^", "2"}]}]}], ")"}], "*", 
                  RowBox[{"(", 
                   RowBox[{"JpA", "+", "JpB"}], ")"}]}], "-", 
                 RowBox[{"2", "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"18", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"42", "*", "JpA"}], "-", 
                    RowBox[{"215", "*", "JpB"}], "+", 
                    RowBox[{"606", "*", "JdC"}], "-", 
                    RowBox[{"84", "*", "JdB"}]}], ")"}], "*", "JdB"}], "-", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"1097", "*", 
                    RowBox[{"(", 
                    RowBox[{"JpA", "+", "JpB"}], ")"}]}], "-", 
                    RowBox[{"2727", "*", "JdC"}]}], ")"}], "*", "JdC"}], "+", 
                    
                    RowBox[{"1902", "*", 
                    RowBox[{"JpA", "^", "2"}]}], "+", 
                    RowBox[{"2794", "*", "JpA", "*", "JpB"}], "-", 
                    RowBox[{"831", "*", 
                    RowBox[{"JpB", "^", "2"}]}]}], ")"}]}], ")"}], "*", 
                  "JdB"}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"1967", "*", 
                    RowBox[{"Ja", "^", "2"}]}], "-", 
                    RowBox[{"4040", "*", 
                    RowBox[{"JdB", "^", "2"}]}], "+", 
                    RowBox[{"12976", "*", "JdB", "*", "JdC"}], "+", 
                    RowBox[{"8216", "*", "JdB", "*", "JpA"}], "-", 
                    RowBox[{"13612", "*", "JdB", "*", "JpB"}], "-", 
                    RowBox[{"4040", "*", 
                    RowBox[{"JdC", "^", "2"}]}], "-", 
                    RowBox[{"13612", "*", "JdC", "*", "JpA"}], "+", 
                    RowBox[{"8216", "*", "JdC", "*", "JpB"}], "-", 
                    RowBox[{"6214", "*", 
                    RowBox[{"JpA", "^", "2"}]}], "+", 
                    RowBox[{"3616", "*", "JpA", "*", "JpB"}], "-", 
                    RowBox[{"6214", "*", 
                    RowBox[{"JpB", "^", "2"}]}]}], ")"}], "*", "Ja"}]}], 
                ")"}], "*", "Ja"}], "-", 
              RowBox[{"2", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"108", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"82", "*", "JpA"}], "-", 
                    RowBox[{"13", "*", "JpB"}], "+", 
                    RowBox[{"7", "*", "JdC"}]}], ")"}], "*", "JdC"}], "-", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"159", "*", 
                    RowBox[{"JpA", "^", "2"}]}], "+", 
                    RowBox[{"5216", "*", "JpA", "*", "JpB"}], "+", 
                    RowBox[{"159", "*", 
                    RowBox[{"JpB", "^", "2"}]}]}], ")"}], "-", 
                    RowBox[{"108", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"13", "*", "JpA"}], "-", 
                    RowBox[{"82", "*", "JpB"}], "+", 
                    RowBox[{"156", "*", "JdC"}], "-", 
                    RowBox[{"7", "*", "JdB"}]}], ")"}], "*", "JdB"}], "-", 
                    RowBox[{"9435", "*", 
                    RowBox[{"Ja", "^", "2"}]}], "+", 
                    RowBox[{"108", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"53", "*", "J2"}], "-", 
                    RowBox[{"25", "*", "Ja"}]}], ")"}], "*", "J2"}]}], ")"}], 
                  "*", "J2"}], "-", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"54", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"14", "*", "JpA"}], "-", 
                    RowBox[{"11", "*", "JpB"}], "+", 
                    RowBox[{"58", "*", "JdC"}], "-", 
                    RowBox[{"28", "*", "JdB"}]}], ")"}], "*", "JdB"}], "-", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"108", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"9", "*", 
                    RowBox[{"(", 
                    RowBox[{"JpA", "+", "JpB"}], ")"}]}], "-", 
                    RowBox[{"29", "*", "JdC"}]}], ")"}], "*", "JdC"}], "+", 
                    RowBox[{"1086", "*", 
                    RowBox[{"JpA", "^", "2"}]}], "+", 
                    RowBox[{"1678", "*", "JpA", "*", "JpB"}], "-", 
                    RowBox[{"411", "*", 
                    RowBox[{"JpB", "^", "2"}]}]}], ")"}]}], ")"}], "*", 
                    "JdB"}], "-", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"54", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"11", "*", "JpA"}], "-", 
                    RowBox[{"14", "*", "JpB"}], "+", 
                    RowBox[{"28", "*", "JdC"}]}], ")"}], "*", "JdC"}], "-", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"411", "*", 
                    RowBox[{"JpA", "^", "2"}]}], "-", 
                    RowBox[{"1678", "*", "JpA", "*", "JpB"}], "-", 
                    RowBox[{"1086", "*", 
                    RowBox[{"JpB", "^", "2"}]}]}], ")"}]}], ")"}], "*", 
                    "JdC"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"1646", "*", 
                    RowBox[{"JpA", "^", "2"}]}], "+", 
                    RowBox[{"253", "*", "JpA", "*", "JpB"}], "+", 
                    RowBox[{"1646", "*", 
                    RowBox[{"JpB", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{"(", 
                    RowBox[{"JpA", "+", "JpB"}], ")"}]}]}], ")"}], "-", 
                   RowBox[{"4", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"9936", "*", "JdC"}], "+", 
                    RowBox[{"2052", "*", "JpA"}], "-", 
                    RowBox[{"5377", "*", "JpB"}], "-", 
                    RowBox[{"1404", "*", "JdB"}]}], ")"}], "*", "JdB"}], "-", 
                    
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"1404", "*", "JdC"}], "+", 
                    RowBox[{"5377", "*", "JpA"}], "-", 
                    RowBox[{"2052", "*", "JpB"}]}], ")"}], "*", "JdC"}], "+", 
                    
                    RowBox[{"851", "*", 
                    RowBox[{"JpA", "^", "2"}]}], "-", 
                    RowBox[{"2385", "*", "JpA", "*", "JpB"}], "+", 
                    RowBox[{"851", "*", 
                    RowBox[{"JpB", "^", "2"}]}]}], ")"}], "+", 
                    RowBox[{"3391", "*", 
                    RowBox[{"Ja", "^", "2"}]}]}], ")"}], "*", "Ja"}]}], 
                  ")"}]}], ")"}], "*", "J2"}]}], ")"}], "*", "J2"}]}], ")"}], 
         "*", "J2"}]}], ")"}]}], ")"}], "/", "1179648"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.746959627435787*^9, 3.746959627922709*^9}, 
   3.746959679355803*^9},ExpressionUUID->"c59db755-a593-4cc8-b9b1-\
628bd28f1dc8"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"SEVENTH", " ", "ORDER"}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.746959631602851*^9, 
  3.746959645977104*^9}},ExpressionUUID->"cd145e2e-a2cb-44e5-a184-\
5271dc927255"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"gs7", "[", 
     RowBox[{
     "Ja_", ",", "J2_", ",", "JdB_", ",", "JpA_", ",", "JpB_", ",", "JdC_"}], 
     "]"}], ":=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2150545", "*", "JpA"}], "+", 
                    RowBox[{"306707", "*", "JpB"}], "-", 
                    RowBox[{"459455", "*", "JdC"}]}], ")"}], "*", "JdC"}], 
                    "-", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"571128", "*", 
                    RowBox[{"JpA", "^", "2"}]}], "+", 
                    RowBox[{"4170722", "*", "JpA", "*", "JpB"}], "+", 
                    RowBox[{"53139", "*", 
                    RowBox[{"JpB", "^", "2"}]}]}], ")"}], "-", 
                    RowBox[{"4", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"1333894", "*", "JdC"}], "-", 
                    RowBox[{"167736", "*", "JpA"}], "-", 
                    RowBox[{"639131", "*", "JpB"}], "+", 
                    RowBox[{"46020", "*", "JdB"}]}], ")"}], "*", "JdB"}]}], 
                    ")"}], "*", "JdB"}], "+", 
                   RowBox[{"2", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"306707", "*", "JpA"}], "+", 
                    RowBox[{"2150545", "*", "JpB"}], "-", 
                    RowBox[{"1333894", "*", "JdC"}]}], ")"}], "*", "JdC"}], 
                    "-", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2217297", "*", 
                    RowBox[{"JpA", "^", "2"}]}], "+", 
                    RowBox[{"396442", "*", "JpA", "*", "JpB"}], "+", 
                    RowBox[{"2217297", "*", 
                    RowBox[{"JpB", "^", "2"}]}]}], ")"}]}], ")"}], "*", 
                    "JdC"}], "+", 
                   RowBox[{"157272", "*", 
                    RowBox[{"JpA", "^", "3"}]}], "+", 
                   RowBox[{"2195749", "*", 
                    RowBox[{"JpA", "^", "2"}], "*", "JpB"}], "-", 
                   RowBox[{"945", "*", "JpA", "*", 
                    RowBox[{"JpB", "^", "2"}]}], "+", 
                   RowBox[{"650843", "*", 
                    RowBox[{"JpB", "^", "3"}]}]}], ")"}], "*", "JdB"}], "-", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", "*", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"46020", "*", "JdC"}], "-", 
                    RowBox[{"639131", "*", "JpA"}], "-", 
                    RowBox[{"167736", "*", "JpB"}]}], ")"}], "*", "JdC"}], 
                    "+", 
                    RowBox[{"53139", "*", 
                    RowBox[{"JpA", "^", "2"}]}], "+", 
                    RowBox[{"4170722", "*", "JpA", "*", "JpB"}], "+", 
                    RowBox[{"571128", "*", 
                    RowBox[{"JpB", "^", "2"}]}]}], ")"}], "*", "JdC"}], "-", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"650843", "*", 
                    RowBox[{"JpA", "^", "3"}]}], "-", 
                    RowBox[{"945", "*", 
                    RowBox[{"JpA", "^", "2"}], "*", "JpB"}], "+", 
                    RowBox[{"2195749", "*", "JpA", "*", 
                    RowBox[{"JpB", "^", "2"}]}], "+", 
                    RowBox[{"157272", "*", 
                    RowBox[{"JpB", "^", "3"}]}]}], ")"}]}], ")"}], "*", 
                   "JdC"}], "+", 
                  RowBox[{"74916", "*", 
                   RowBox[{"JpA", "^", "4"}]}], "+", 
                  RowBox[{"1445886", "*", 
                   RowBox[{"JpA", "^", "3"}], "*", "JpB"}], "-", 
                  RowBox[{"54449", "*", 
                   RowBox[{"JpA", "^", "2"}], "*", 
                   RowBox[{"JpB", "^", "2"}]}], "+", 
                  RowBox[{"1445886", "*", "JpA", "*", 
                   RowBox[{"JpB", "^", "3"}]}], "+", 
                  RowBox[{"74916", "*", 
                   RowBox[{"JpB", "^", "4"}]}]}], ")"}], "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"4", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"73178", "*", "JpA"}], "+", 
                    RowBox[{"26517", "*", "JpB"}], "-", 
                    RowBox[{"45954", "*", "JdC"}]}], ")"}], "*", 
                    RowBox[{"JdC", "^", "2"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"17411", "*", 
                    RowBox[{"JpA", "^", "2"}]}], "-", 
                    RowBox[{"42107", "*", "JpA", "*", "JpB"}], "+", 
                    RowBox[{"17411", "*", 
                    RowBox[{"JpB", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{"(", 
                    RowBox[{"JpA", "+", "JpB"}], ")"}]}], "+", 
                    RowBox[{"2", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"58794", "*", 
                    RowBox[{"JpA", "^", "2"}]}], "-", 
                    RowBox[{"72050", "*", "JpA", "*", "JpB"}], "-", 
                    RowBox[{"8935", "*", 
                    RowBox[{"JpB", "^", "2"}]}]}], ")"}], "*", "JdC"}], "+", 
                    RowBox[{"2", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"26517", "*", "JpA"}], "+", 
                    RowBox[{"73178", "*", "JpB"}], "-", 
                    RowBox[{"115180", "*", "JdC"}], "-", 
                    RowBox[{"45954", "*", "JdB"}]}], ")"}], "*", "JdB"}], "+", 
                    RowBox[{"8", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"10184", "*", 
                    RowBox[{"(", 
                    RowBox[{"JpA", "+", "JpB"}], ")"}]}], "-", 
                    RowBox[{"28795", "*", "JdC"}]}], ")"}], "*", "JdC"}], "-", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"8935", "*", 
                    RowBox[{"JpA", "^", "2"}]}], "+", 
                    RowBox[{"72050", "*", "JpA", "*", "JpB"}], "-", 
                    RowBox[{"58794", "*", 
                    RowBox[{"JpB", "^", "2"}]}]}], ")"}]}], ")"}], "*", 
                    "JdB"}]}], ")"}]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"94795", "*", 
                    RowBox[{"Ja", "^", "2"}]}], "-", 
                    RowBox[{"1286872", "*", 
                    RowBox[{"JdB", "^", "2"}]}], "-", 
                    RowBox[{"1137496", "*", "JdB", "*", "JdC"}], "+", 
                    RowBox[{"1119544", "*", "JdB", "*", "JpA"}], "+", 
                    RowBox[{"681628", "*", "JdB", "*", "JpB"}], "-", 
                    RowBox[{"1286872", "*", 
                    RowBox[{"JdC", "^", "2"}]}], "+", 
                    RowBox[{"681628", "*", "JdC", "*", "JpA"}], "+", 
                    RowBox[{"1119544", "*", "JdC", "*", "JpB"}], "-", 
                    RowBox[{"325958", "*", 
                    RowBox[{"JpA", "^", "2"}]}], "-", 
                    RowBox[{"178366", "*", "JpA", "*", "JpB"}], "-", 
                    RowBox[{"325958", "*", 
                    RowBox[{"JpB", "^", "2"}]}]}], ")"}], "*", "Ja"}]}], 
                  ")"}], "*", "Ja"}]}], ")"}], "*", "Ja"}], "+", 
             RowBox[{"2", "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"4", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"479761", "*", "JpA"}], "+", 
                    RowBox[{"91384", "*", "JpB"}], "-", 
                    RowBox[{"35154", "*", "JdC"}]}], ")"}], "*", 
                    RowBox[{"JdC", "^", "2"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"120096", "*", 
                    RowBox[{"JpA", "^", "2"}]}], "-", 
                    RowBox[{"440675", "*", "JpA", "*", "JpB"}], "+", 
                    RowBox[{"120096", "*", 
                    RowBox[{"JpB", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{"(", 
                    RowBox[{"JpA", "+", "JpB"}], ")"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"392041", "*", 
                    RowBox[{"JpA", "^", "2"}]}], "-", 
                    RowBox[{"1299758", "*", "JpA", "*", "JpB"}], "-", 
                    RowBox[{"350100", "*", 
                    RowBox[{"JpB", "^", "2"}]}]}], ")"}], "*", "JdC"}]}], 
                    ")"}], "*", "JdC"}], "+", 
                   RowBox[{"436080", "*", 
                    RowBox[{"JpA", "^", "4"}]}], "-", 
                   RowBox[{"26544", "*", 
                    RowBox[{"JpA", "^", "3"}], "*", "JpB"}], "+", 
                   RowBox[{"159569", "*", 
                    RowBox[{"JpA", "^", "2"}], "*", 
                    RowBox[{"JpB", "^", "2"}]}], "+", 
                   RowBox[{"749274", "*", "JpA", "*", 
                    RowBox[{"JpB", "^", "3"}]}], "-", 
                   RowBox[{"11178", "*", 
                    RowBox[{"JpB", "^", "4"}]}], "+", 
                   RowBox[{"2", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"170424", "*", "JpA"}], "-", 
                    RowBox[{"24245", "*", "JpB"}], "-", 
                    RowBox[{"35154", "*", "JdC"}], "-", 
                    RowBox[{"110160", "*", "JdB"}]}], ")"}], "*", "JdB"}], 
                    "+", 
                    RowBox[{"4", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"91384", "*", "JpA"}], "+", 
                    RowBox[{"479761", "*", "JpB"}], "-", 
                    RowBox[{"452385", "*", "JdC"}]}], ")"}], "*", "JdC"}], 
                    "-", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"192672", "*", 
                    RowBox[{"JpA", "^", "2"}]}], "-", 
                    RowBox[{"133216", "*", "JpA", "*", "JpB"}], "+", 
                    RowBox[{"492417", "*", 
                    RowBox[{"JpB", "^", "2"}]}]}], ")"}]}], ")"}], "*", 
                    "JdB"}], "+", 
                    RowBox[{"2", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"90", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"12101", "*", 
                    RowBox[{"(", 
                    RowBox[{"JpA", "+", "JpB"}], ")"}]}], "-", 
                    RowBox[{"20106", "*", "JdC"}]}], ")"}], "*", "JdC"}], "-", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"350100", "*", 
                    RowBox[{"JpA", "^", "2"}]}], "+", 
                    RowBox[{"1299758", "*", "JpA", "*", "JpB"}], "-", 
                    RowBox[{"392041", "*", 
                    RowBox[{"JpB", "^", "2"}]}]}], ")"}]}], ")"}], "*", 
                    "JdC"}], "-", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"372384", "*", 
                    RowBox[{"JpA", "^", "3"}]}], "+", 
                    RowBox[{"64308", "*", 
                    RowBox[{"JpA", "^", "2"}], "*", "JpB"}], "-", 
                    RowBox[{"755437", "*", "JpA", "*", 
                    RowBox[{"JpB", "^", "2"}]}], "+", 
                    RowBox[{"363625", "*", 
                    RowBox[{"JpB", "^", "3"}]}]}], ")"}]}], ")"}], "*", 
                    "JdB"}]}], ")"}], "*", "JdB"}], "-", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", "*", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"24245", "*", "JpA"}], "-", 
                    RowBox[{"170424", "*", "JpB"}], "+", 
                    RowBox[{"110160", "*", "JdC"}]}], ")"}], "*", "JdC"}], 
                    "+", 
                    RowBox[{"492417", "*", 
                    RowBox[{"JpA", "^", "2"}]}], "-", 
                    RowBox[{"133216", "*", "JpA", "*", "JpB"}], "+", 
                    RowBox[{"192672", "*", 
                    RowBox[{"JpB", "^", "2"}]}]}], ")"}], "*", "JdC"}], "+", 
                    RowBox[{"363625", "*", 
                    RowBox[{"JpA", "^", "3"}]}], "-", 
                    RowBox[{"755437", "*", 
                    RowBox[{"JpA", "^", "2"}], "*", "JpB"}], "+", 
                    RowBox[{"64308", "*", "JpA", "*", 
                    RowBox[{"JpB", "^", "2"}]}], "+", 
                    RowBox[{"372384", "*", 
                    RowBox[{"JpB", "^", "3"}]}]}], ")"}], "*", "JdC"}], "+", 
                    RowBox[{"11178", "*", 
                    RowBox[{"JpA", "^", "4"}]}], "-", 
                    RowBox[{"749274", "*", 
                    RowBox[{"JpA", "^", "3"}], "*", "JpB"}], "-", 
                    RowBox[{"159569", "*", 
                    RowBox[{"JpA", "^", "2"}], "*", 
                    RowBox[{"JpB", "^", "2"}]}], "+", 
                    RowBox[{"26544", "*", "JpA", "*", 
                    RowBox[{"JpB", "^", "3"}]}], "-", 
                    RowBox[{"436080", "*", 
                    RowBox[{"JpB", "^", "4"}]}]}], ")"}], "*", "JdC"}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"89168", "*", 
                    RowBox[{"JpA", "^", "4"}]}], "-", 
                    RowBox[{"96094", "*", 
                    RowBox[{"JpA", "^", "3"}], "*", "JpB"}], "+", 
                    RowBox[{"365275", "*", 
                    RowBox[{"JpA", "^", "2"}], "*", 
                    RowBox[{"JpB", "^", "2"}]}], "-", 
                    RowBox[{"96094", "*", "JpA", "*", 
                    RowBox[{"JpB", "^", "3"}]}], "+", 
                    RowBox[{"89168", "*", 
                    RowBox[{"JpB", "^", "4"}]}]}], ")"}], "*", 
                   RowBox[{"(", 
                    RowBox[{"JpA", "+", "JpB"}], ")"}]}]}], ")"}]}], 
               ")"}]}]}], ")"}], "*", "Ja"}], "-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", "*", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"324", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"1348", "*", "JpA"}], "+", 
                    RowBox[{"227", "*", "JpB"}], "+", 
                    RowBox[{"779", "*", "JdC"}]}], ")"}], "*", "JdC"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"174312", "*", "JpA"}], "+", 
                    RowBox[{"127909", "*", "JpB"}]}], ")"}], "*", "JpB"}], 
                    "+", 
                    RowBox[{"1296", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"242", "*", "JdC"}], "-", 
                    RowBox[{"139", "*", "JpB"}]}], ")"}], "*", "JdB"}]}], 
                    ")"}], "*", "JdB"}], "-", 
                    RowBox[{"2", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"81", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"436", "*", "JdC"}], "+", 
                    RowBox[{"259", "*", "JpA"}], "-", 
                    RowBox[{"1134", "*", "JpB"}]}], ")"}], "*", "JdC"}], "+", 
                    
                    RowBox[{"145422", "*", 
                    RowBox[{"JpA", "^", "2"}]}], "+", 
                    RowBox[{"27802", "*", "JpA", "*", "JpB"}], "+", 
                    RowBox[{"38225", "*", 
                    RowBox[{"JpB", "^", "2"}]}]}], ")"}], "*", "JdC"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"252324", "*", 
                    RowBox[{"JpA", "^", "2"}]}], "+", 
                    RowBox[{"89519", "*", "JpA", "*", "JpB"}], "+", 
                    RowBox[{"3478", "*", 
                    RowBox[{"JpB", "^", "2"}]}]}], ")"}], "*", "JpB"}]}], 
                    ")"}]}]}], ")"}], "*", "JdB"}], "+", 
                  RowBox[{"8", "*", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"162", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"779", "*", "JdC"}], "+", 
                    RowBox[{"2268", "*", "JpA"}], "-", 
                    RowBox[{"518", "*", "JpB"}]}], ")"}], "*", "JdC"}], "-", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"81971", "*", 
                    RowBox[{"JpA", "^", "2"}]}], "+", 
                    RowBox[{"738580", "*", "JpA", "*", "JpB"}], "+", 
                    RowBox[{"81971", "*", 
                    RowBox[{"JpB", "^", "2"}]}]}], ")"}]}], ")"}], "*", 
                    "JdC"}], "+", 
                    RowBox[{"259092", "*", 
                    RowBox[{"JpA", "^", "3"}]}], "+", 
                    RowBox[{"74995", "*", 
                    RowBox[{"JpA", "^", "2"}], "*", "JpB"}], "+", 
                    RowBox[{"239482", "*", "JpA", "*", 
                    RowBox[{"JpB", "^", "2"}]}], "+", 
                    RowBox[{"61361", "*", 
                    RowBox[{"JpB", "^", "3"}]}]}], ")"}], "*", "JdC"}], "-", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"801360", "*", 
                    RowBox[{"JpA", "^", "3"}]}], "+", 
                    RowBox[{"124254", "*", 
                    RowBox[{"JpA", "^", "2"}], "*", "JpB"}], "-", 
                    RowBox[{"116072", "*", "JpA", "*", 
                    RowBox[{"JpB", "^", "2"}]}], "+", 
                    RowBox[{"41245", "*", 
                    RowBox[{"JpB", "^", "3"}]}]}], ")"}], "*", "JpB"}]}], 
                 ")"}], "*", "JdB"}], "+", 
               RowBox[{"8", "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"78408", "*", 
                    RowBox[{"JdC", "^", "2"}]}], "+", 
                    RowBox[{"18387", "*", "JdC", "*", "JpA"}], "+", 
                    RowBox[{"109188", "*", "JdC", "*", "JpB"}], "-", 
                    RowBox[{"76450", "*", 
                    RowBox[{"JpA", "^", "2"}]}], "-", 
                    RowBox[{"55604", "*", "JpA", "*", "JpB"}], "-", 
                    RowBox[{"290844", "*", 
                    RowBox[{"JpB", "^", "2"}]}]}], ")"}], "*", "JdC"}], "+", 
                    RowBox[{"61361", "*", 
                    RowBox[{"JpA", "^", "3"}]}], "+", 
                    RowBox[{"239482", "*", 
                    RowBox[{"JpA", "^", "2"}], "*", "JpB"}], "+", 
                    RowBox[{"74995", "*", "JpA", "*", 
                    RowBox[{"JpB", "^", "2"}]}], "+", 
                    RowBox[{"259092", "*", 
                    RowBox[{"JpB", "^", "3"}]}]}], ")"}], "*", "JdC"}], "-", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"11019", "*", 
                    RowBox[{"JpA", "^", "4"}]}], "+", 
                    RowBox[{"10684", "*", 
                    RowBox[{"JpA", "^", "3"}], "*", "JpB"}], "+", 
                    RowBox[{"27825", "*", 
                    RowBox[{"JpA", "^", "2"}], "*", 
                    RowBox[{"JpB", "^", "2"}]}], "+", 
                    RowBox[{"10684", "*", "JpA", "*", 
                    RowBox[{"JpB", "^", "3"}]}], "+", 
                    RowBox[{"11019", "*", 
                    RowBox[{"JpB", "^", "4"}]}]}], ")"}]}], ")"}], "*", 
                "JdC"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"14372", "*", 
                   RowBox[{"JpA", "^", "4"}]}], "-", 
                  RowBox[{"61922", "*", 
                   RowBox[{"JpA", "^", "3"}], "*", "JpB"}], "-", 
                  RowBox[{"149884", "*", 
                   RowBox[{"JpA", "^", "2"}], "*", 
                   RowBox[{"JpB", "^", "2"}]}], "-", 
                  RowBox[{"10321", "*", "JpA", "*", 
                   RowBox[{"JpB", "^", "3"}]}], "-", 
                  RowBox[{"34540", "*", 
                   RowBox[{"JpB", "^", "4"}]}]}], ")"}], "*", "JpB"}]}], 
              ")"}], "*", "JdB"}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", "*", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"127909", "*", "JpA"}], "+", 
                    RowBox[{"174312", "*", "JpB"}], "+", 
                    RowBox[{"180144", "*", "JdC"}]}], ")"}], "*", "JdC"}], 
                    "-", 
                    RowBox[{"2", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3478", "*", 
                    RowBox[{"JpA", "^", "2"}]}], "+", 
                    RowBox[{"89519", "*", "JpA", "*", "JpB"}], "+", 
                    RowBox[{"252324", "*", 
                    RowBox[{"JpB", "^", "2"}]}]}], ")"}]}]}], ")"}], "*", 
                   "JdC"}], "+", 
                  RowBox[{"41245", "*", 
                   RowBox[{"JpA", "^", "3"}]}], "-", 
                  RowBox[{"116072", "*", 
                   RowBox[{"JpA", "^", "2"}], "*", "JpB"}], "+", 
                  RowBox[{"124254", "*", "JpA", "*", 
                   RowBox[{"JpB", "^", "2"}]}], "+", 
                  RowBox[{"801360", "*", 
                   RowBox[{"JpB", "^", "3"}]}]}], ")"}], "*", 
                RowBox[{"JdC", "^", "2"}]}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"15160", "*", 
                   RowBox[{"JpA", "^", "4"}]}], "-", 
                  RowBox[{"9733", "*", 
                   RowBox[{"JpA", "^", "3"}], "*", "JpB"}], "+", 
                  RowBox[{"70872", "*", 
                   RowBox[{"JpA", "^", "2"}], "*", 
                   RowBox[{"JpB", "^", "2"}]}], "-", 
                  RowBox[{"9733", "*", "JpA", "*", 
                   RowBox[{"JpB", "^", "3"}]}], "+", 
                  RowBox[{"15160", "*", 
                   RowBox[{"JpB", "^", "4"}]}]}], ")"}], "*", "JpB"}], "+", 
               RowBox[{"4", "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"34540", "*", 
                   RowBox[{"JpA", "^", "4"}]}], "+", 
                  RowBox[{"10321", "*", 
                   RowBox[{"JpA", "^", "3"}], "*", "JpB"}], "+", 
                  RowBox[{"149884", "*", 
                   RowBox[{"JpA", "^", "2"}], "*", 
                   RowBox[{"JpB", "^", "2"}]}], "+", 
                  RowBox[{"61922", "*", "JpA", "*", 
                   RowBox[{"JpB", "^", "3"}]}], "-", 
                  RowBox[{"14372", "*", 
                   RowBox[{"JpB", "^", "4"}]}]}], ")"}], "*", "JdC"}]}], 
              ")"}], "*", "JpA"}]}], ")"}], "-", 
          RowBox[{"2", "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"1778067", "*", "JpA"}], "-", 
                    RowBox[{"456149", "*", "JpB"}], "+", 
                    RowBox[{"342387", "*", "JdC"}]}], ")"}], "*", "JdC"}], 
                    "+", 
                    RowBox[{"213624", "*", 
                    RowBox[{"JpA", "^", "2"}]}], "-", 
                    RowBox[{"3520962", "*", "JpA", "*", "JpB"}], "+", 
                    RowBox[{"616315", "*", 
                    RowBox[{"JpB", "^", "2"}]}], "-", 
                    RowBox[{"36", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"7128", "*", "JpA"}], "-", 
                    RowBox[{"67043", "*", "JpB"}], "+", 
                    RowBox[{"135882", "*", "JdC"}], "-", 
                    RowBox[{"4644", "*", "JdB"}]}], ")"}], "*", "JdB"}]}], 
                    ")"}], "*", "JdB"}], "-", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"456149", "*", "JpA"}], "-", 
                    RowBox[{"1778067", "*", "JpB"}], "+", 
                    RowBox[{"1222938", "*", "JdC"}]}], ")"}], "*", "JdC"}], 
                    "+", 
                    RowBox[{"1837511", "*", 
                    RowBox[{"JpA", "^", "2"}]}], "-", 
                    RowBox[{"1011458", "*", "JpA", "*", "JpB"}], "+", 
                    RowBox[{"1837511", "*", 
                    RowBox[{"JpB", "^", "2"}]}]}], ")"}], "*", "JdC"}], "+", 
                    RowBox[{"48696", "*", 
                    RowBox[{"JpA", "^", "3"}]}], "-", 
                    RowBox[{"1907161", "*", 
                    RowBox[{"JpA", "^", "2"}], "*", "JpB"}], "+", 
                    RowBox[{"519309", "*", "JpA", "*", 
                    RowBox[{"JpB", "^", "2"}]}], "-", 
                    RowBox[{"597289", "*", 
                    RowBox[{"JpB", "^", "3"}]}]}], ")"}]}], ")"}], "*", 
                 "JdB"}], "+", 
                RowBox[{"4", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"36", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"67043", "*", "JpA"}], "-", 
                    RowBox[{"7128", "*", "JpB"}], "+", 
                    RowBox[{"4644", "*", "JdC"}]}], ")"}], "*", "JdC"}], "+", 
                    
                    RowBox[{"616315", "*", 
                    RowBox[{"JpA", "^", "2"}]}], "-", 
                    RowBox[{"3520962", "*", "JpA", "*", "JpB"}], "+", 
                    RowBox[{"213624", "*", 
                    RowBox[{"JpB", "^", "2"}]}]}], ")"}], "*", "JdC"}], "+", 
                   RowBox[{"597289", "*", 
                    RowBox[{"JpA", "^", "3"}]}], "-", 
                   RowBox[{"519309", "*", 
                    RowBox[{"JpA", "^", "2"}], "*", "JpB"}], "+", 
                   RowBox[{"1907161", "*", "JpA", "*", 
                    RowBox[{"JpB", "^", "2"}]}], "-", 
                   RowBox[{"48696", "*", 
                    RowBox[{"JpB", "^", "3"}]}]}], ")"}], "*", "JdC"}], "-", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"123612", "*", 
                   RowBox[{"JpA", "^", "4"}]}], "+", 
                  RowBox[{"1536150", "*", 
                   RowBox[{"JpA", "^", "3"}], "*", "JpB"}], "-", 
                  RowBox[{"118955", "*", 
                   RowBox[{"JpA", "^", "2"}], "*", 
                   RowBox[{"JpB", "^", "2"}]}], "+", 
                  RowBox[{"1536150", "*", "JpA", "*", 
                   RowBox[{"JpB", "^", "3"}]}], "+", 
                  RowBox[{"123612", "*", 
                   RowBox[{"JpB", "^", "4"}]}]}], ")"}], "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"177724", "*", "JpA"}], "+", 
                    RowBox[{"3867", "*", "JpB"}], "-", 
                    RowBox[{"38622", "*", "JdC"}]}], ")"}], "*", 
                    RowBox[{"JdC", "^", "2"}]}], "+", 
                    RowBox[{"49", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3669", "*", 
                    RowBox[{"JpA", "^", "2"}]}], "-", 
                    RowBox[{"4157", "*", "JpA", "*", "JpB"}], "+", 
                    RowBox[{"3669", "*", 
                    RowBox[{"JpB", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{"(", 
                    RowBox[{"JpA", "+", "JpB"}], ")"}]}], "+", 
                    RowBox[{"2", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"241928", "*", 
                    RowBox[{"JpA", "^", "2"}]}], "-", 
                    RowBox[{"146692", "*", "JpA", "*", "JpB"}], "-", 
                    RowBox[{"138609", "*", 
                    RowBox[{"JpB", "^", "2"}]}]}], ")"}], "*", "JdC"}], "+", 
                    RowBox[{"2", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3867", "*", "JpA"}], "+", 
                    RowBox[{"177724", "*", "JpB"}], "+", 
                    RowBox[{"76672", "*", "JdC"}], "-", 
                    RowBox[{"38622", "*", "JdB"}]}], ")"}], "*", "JdB"}], "-", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"64", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"6733", "*", 
                    RowBox[{"(", 
                    RowBox[{"JpA", "+", "JpB"}], ")"}]}], "-", 
                    RowBox[{"2396", "*", "JdC"}]}], ")"}], "*", "JdC"}], "+", 
                    
                    RowBox[{"138609", "*", 
                    RowBox[{"JpA", "^", "2"}]}], "+", 
                    RowBox[{"146692", "*", "JpA", "*", "JpB"}], "-", 
                    RowBox[{"241928", "*", 
                    RowBox[{"JpB", "^", "2"}]}]}], ")"}]}], ")"}], "*", 
                    "JdB"}]}], ")"}]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2271", "*", 
                    RowBox[{"Ja", "^", "2"}]}], "-", 
                    RowBox[{"678128", "*", 
                    RowBox[{"JdB", "^", "2"}]}], "-", 
                    RowBox[{"1095952", "*", "JdB", "*", "JdC"}], "+", 
                    RowBox[{"619952", "*", "JdB", "*", "JpA"}], "-", 
                    RowBox[{"37112", "*", "JdB", "*", "JpB"}], "-", 
                    RowBox[{"678128", "*", 
                    RowBox[{"JdC", "^", "2"}]}], "-", 
                    RowBox[{"37112", "*", "JdC", "*", "JpA"}], "+", 
                    RowBox[{"619952", "*", "JdC", "*", "JpB"}], "-", 
                    RowBox[{"433836", "*", 
                    RowBox[{"JpA", "^", "2"}]}], "+", 
                    RowBox[{"78436", "*", "JpA", "*", "JpB"}], "-", 
                    RowBox[{"433836", "*", 
                    RowBox[{"JpB", "^", "2"}]}]}], ")"}], "*", "Ja"}]}], 
                  ")"}], "*", "Ja"}]}], ")"}], "*", "Ja"}], "+", 
             RowBox[{"2", "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"6", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"108", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"1888", "*", "JpA"}], "-", 
                    RowBox[{"619", "*", "JpB"}], "+", 
                    RowBox[{"362", "*", "JdC"}], "-", 
                    RowBox[{"1216", "*", "JdB"}]}], ")"}], "*", "JdB"}], "-", 
                    
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"108", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"5161", "*", "JdC"}], "-", 
                    RowBox[{"132", "*", "JpA"}], "-", 
                    RowBox[{"5733", "*", "JpB"}]}], ")"}], "*", "JdC"}], "+", 
                    
                    RowBox[{"55872", "*", 
                    RowBox[{"JpA", "^", "2"}]}], "-", 
                    RowBox[{"101640", "*", "JpA", "*", "JpB"}], "+", 
                    RowBox[{"162683", "*", 
                    RowBox[{"JpB", "^", "2"}]}]}], ")"}]}], ")"}], "*", 
                    "JdB"}], "+", 
                   RowBox[{"2", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"162", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"5157", "*", 
                    RowBox[{"(", 
                    RowBox[{"JpA", "+", "JpB"}], ")"}]}], "-", 
                    RowBox[{"10322", "*", "JdC"}]}], ")"}], "*", "JdC"}], "-", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"248724", "*", 
                    RowBox[{"JpA", "^", "2"}]}], "+", 
                    RowBox[{"899822", "*", "JpA", "*", "JpB"}], "-", 
                    RowBox[{"607829", "*", 
                    RowBox[{"JpB", "^", "2"}]}]}], ")"}]}], ")"}], "*", 
                    "JdC"}], "-", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"334656", "*", 
                    RowBox[{"JpA", "^", "3"}]}], "+", 
                    RowBox[{"258084", "*", 
                    RowBox[{"JpA", "^", "2"}], "*", "JpB"}], "-", 
                    RowBox[{"498697", "*", "JpA", "*", 
                    RowBox[{"JpB", "^", "2"}]}], "+", 
                    RowBox[{"488729", "*", 
                    RowBox[{"JpB", "^", "3"}]}]}], ")"}]}], ")"}], "*", 
                 "JdB"}], "+", 
                RowBox[{"4", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"324", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"362", "*", "JdC"}], "+", 
                    RowBox[{"5733", "*", "JpA"}], "+", 
                    RowBox[{"132", "*", "JpB"}]}], ")"}], "*", 
                    RowBox[{"JdC", "^", "2"}]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"104628", "*", 
                    RowBox[{"JpA", "^", "2"}]}], "-", 
                    RowBox[{"816569", "*", "JpA", "*", "JpB"}], "+", 
                    RowBox[{"104628", "*", 
                    RowBox[{"JpB", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{"(", 
                    RowBox[{"JpA", "+", "JpB"}], ")"}]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"607829", "*", 
                    RowBox[{"JpA", "^", "2"}]}], "-", 
                    RowBox[{"899822", "*", "JpA", "*", "JpB"}], "-", 
                    RowBox[{"248724", "*", 
                    RowBox[{"JpB", "^", "2"}]}]}], ")"}], "*", "JdC"}]}], 
                  ")"}], "*", "JdC"}], "+", 
                RowBox[{"367104", "*", 
                 RowBox[{"JpA", "^", "4"}]}], "+", 
                RowBox[{"100632", "*", 
                 RowBox[{"JpA", "^", "3"}], "*", "JpB"}], "+", 
                RowBox[{"687865", "*", 
                 RowBox[{"JpA", "^", "2"}], "*", 
                 RowBox[{"JpB", "^", "2"}]}], "+", 
                RowBox[{"1160142", "*", "JpA", "*", 
                 RowBox[{"JpB", "^", "3"}]}], "+", 
                RowBox[{"22074", "*", 
                 RowBox[{"JpB", "^", "4"}]}]}], ")"}], "*", "JdB"}], "-", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", "*", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"6", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"108", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"619", "*", "JpA"}], "-", 
                    RowBox[{"1888", "*", "JpB"}], "+", 
                    RowBox[{"1216", "*", "JdC"}]}], ")"}], "*", "JdC"}], "+", 
                    
                    RowBox[{"162683", "*", 
                    RowBox[{"JpA", "^", "2"}]}], "-", 
                    RowBox[{"101640", "*", "JpA", "*", "JpB"}], "+", 
                    RowBox[{"55872", "*", 
                    RowBox[{"JpB", "^", "2"}]}]}], ")"}], "*", "JdC"}], "+", 
                    RowBox[{"488729", "*", 
                    RowBox[{"JpA", "^", "3"}]}], "-", 
                    RowBox[{"498697", "*", 
                    RowBox[{"JpA", "^", "2"}], "*", "JpB"}], "+", 
                    RowBox[{"258084", "*", "JpA", "*", 
                    RowBox[{"JpB", "^", "2"}]}], "+", 
                    RowBox[{"334656", "*", 
                    RowBox[{"JpB", "^", "3"}]}]}], ")"}], "*", "JdC"}], "-", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"22074", "*", 
                    RowBox[{"JpA", "^", "4"}]}], "+", 
                    RowBox[{"1160142", "*", 
                    RowBox[{"JpA", "^", "3"}], "*", "JpB"}], "+", 
                    RowBox[{"687865", "*", 
                    RowBox[{"JpA", "^", "2"}], "*", 
                    RowBox[{"JpB", "^", "2"}]}], "+", 
                    RowBox[{"100632", "*", "JpA", "*", 
                    RowBox[{"JpB", "^", "3"}]}], "+", 
                    RowBox[{"367104", "*", 
                    RowBox[{"JpB", "^", "4"}]}]}], ")"}]}], ")"}], "*", 
                "JdC"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"59648", "*", 
                   RowBox[{"JpA", "^", "4"}]}], "-", 
                  RowBox[{"6474", "*", 
                   RowBox[{"JpA", "^", "3"}], "*", "JpB"}], "+", 
                  RowBox[{"547083", "*", 
                   RowBox[{"JpA", "^", "2"}], "*", 
                   RowBox[{"JpB", "^", "2"}]}], "-", 
                  RowBox[{"6474", "*", "JpA", "*", 
                   RowBox[{"JpB", "^", "3"}]}], "+", 
                  RowBox[{"59648", "*", 
                   RowBox[{"JpB", "^", "4"}]}]}], ")"}], "*", 
                RowBox[{"(", 
                 RowBox[{"JpA", "+", "JpB"}], ")"}]}]}], ")"}], "+", 
             RowBox[{"2", "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"4", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"106594", "*", "JpA"}], "+", 
                    RowBox[{"2997", "*", "JpB"}], "-", 
                    RowBox[{"9234", "*", "JdC"}]}], ")"}], "*", 
                    RowBox[{"JdC", "^", "2"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"42647", "*", 
                    RowBox[{"JpA", "^", "2"}]}], "-", 
                    RowBox[{"101251", "*", "JpA", "*", "JpB"}], "+", 
                    RowBox[{"42647", "*", 
                    RowBox[{"JpB", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{"(", 
                    RowBox[{"JpA", "+", "JpB"}], ")"}]}], "+", 
                    RowBox[{"2", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"123602", "*", 
                    RowBox[{"JpA", "^", "2"}]}], "-", 
                    RowBox[{"57374", "*", "JpA", "*", "JpB"}], "-", 
                    RowBox[{"46123", "*", 
                    RowBox[{"JpB", "^", "2"}]}]}], ")"}], "*", "JdC"}], "+", 
                    RowBox[{"2", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2997", "*", "JpA"}], "+", 
                    RowBox[{"106594", "*", "JpB"}], "-", 
                    RowBox[{"28836", "*", "JdC"}], "-", 
                    RowBox[{"9234", "*", "JdB"}]}], ")"}], "*", "JdB"}], "-", 
                    
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"8", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"21161", "*", 
                    RowBox[{"(", 
                    RowBox[{"JpA", "+", "JpB"}], ")"}]}], "+", 
                    RowBox[{"7209", "*", "JdC"}]}], ")"}], "*", "JdC"}], "+", 
                    
                    RowBox[{"46123", "*", 
                    RowBox[{"JpA", "^", "2"}]}], "+", 
                    RowBox[{"57374", "*", "JpA", "*", "JpB"}], "-", 
                    RowBox[{"123602", "*", 
                    RowBox[{"JpB", "^", "2"}]}]}], ")"}]}], ")"}], "*", 
                    "JdB"}]}], ")"}]}], "-", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"258913", "*", 
                    RowBox[{"Ja", "^", "2"}]}], "+", 
                    RowBox[{"876624", "*", 
                    RowBox[{"JdB", "^", "2"}]}], "+", 
                    RowBox[{"2251728", "*", "JdB", "*", "JdC"}], "-", 
                    RowBox[{"1056912", "*", "JdB", "*", "JpA"}], "-", 
                    RowBox[{"279640", "*", "JdB", "*", "JpB"}], "+", 
                    RowBox[{"876624", "*", 
                    RowBox[{"JdC", "^", "2"}]}], "-", 
                    RowBox[{"279640", "*", "JdC", "*", "JpA"}], "-", 
                    RowBox[{"1056912", "*", "JdC", "*", "JpB"}], "+", 
                    RowBox[{"908324", "*", 
                    RowBox[{"JpA", "^", "2"}]}], "+", 
                    RowBox[{"633164", "*", "JpA", "*", "JpB"}], "+", 
                    RowBox[{"908324", "*", 
                    RowBox[{"JpB", "^", "2"}]}]}], ")"}], "*", "Ja"}]}], 
                  ")"}], "*", "Ja"}], "-", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", "*", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"108", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2599", "*", "JpA"}], "-", 
                    RowBox[{"760", "*", "JpB"}], "+", 
                    RowBox[{"500", "*", "JdC"}]}], ")"}], "*", "JdC"}], "+", 
                    RowBox[{"136581", "*", 
                    RowBox[{"JpA", "^", "2"}]}], "-", 
                    RowBox[{"408118", "*", "JpA", "*", "JpB"}], "+", 
                    RowBox[{"56904", "*", 
                    RowBox[{"JpB", "^", "2"}]}]}], ")"}], "*", "JdC"}], "+", 
                    RowBox[{"189303", "*", 
                    RowBox[{"JpA", "^", "3"}]}], "-", 
                    RowBox[{"385051", "*", 
                    RowBox[{"JpA", "^", "2"}], "*", "JpB"}], "+", 
                    RowBox[{"635605", "*", "JpA", "*", 
                    RowBox[{"JpB", "^", "2"}]}], "-", 
                    RowBox[{"35544", "*", 
                    RowBox[{"JpB", "^", "3"}]}]}], ")"}], "*", "JdC"}], "-", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"65580", "*", 
                    RowBox[{"JpA", "^", "4"}]}], "+", 
                    RowBox[{"513958", "*", 
                    RowBox[{"JpA", "^", "3"}], "*", "JpB"}], "-", 
                    RowBox[{"190763", "*", 
                    RowBox[{"JpA", "^", "2"}], "*", 
                    RowBox[{"JpB", "^", "2"}]}], "+", 
                    RowBox[{"513958", "*", "JpA", "*", 
                    RowBox[{"JpB", "^", "3"}]}], "+", 
                    RowBox[{"65580", "*", 
                    RowBox[{"JpB", "^", "4"}]}]}], ")"}], "-", 
                  RowBox[{"4", "*", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"324", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"760", "*", "JpA"}], "-", 
                    RowBox[{"2599", "*", "JpB"}], "+", 
                    RowBox[{"5046", "*", "JdC"}], "-", 
                    RowBox[{"500", "*", "JdB"}]}], ")"}], "*", 
                    RowBox[{"JdB", "^", "2"}]}], "+", 
                    RowBox[{"2", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"817452", "*", 
                    RowBox[{"JdC", "^", "2"}]}], "+", 
                    RowBox[{"773550", "*", "JdC", "*", "JpA"}], "-", 
                    RowBox[{"1232658", "*", "JdC", "*", "JpB"}], "+", 
                    RowBox[{"620565", "*", 
                    RowBox[{"JpA", "^", "2"}]}], "-", 
                    RowBox[{"816290", "*", "JpA", "*", "JpB"}], "+", 
                    RowBox[{"620565", "*", 
                    RowBox[{"JpB", "^", "2"}]}]}], ")"}], "*", "JdC"}], "+", 
                    RowBox[{"35544", "*", 
                    RowBox[{"JpA", "^", "3"}]}], "-", 
                    RowBox[{"635605", "*", 
                    RowBox[{"JpA", "^", "2"}], "*", "JpB"}], "+", 
                    RowBox[{"385051", "*", "JpA", "*", 
                    RowBox[{"JpB", "^", "2"}]}], "-", 
                    RowBox[{"189303", "*", 
                    RowBox[{"JpB", "^", "3"}]}], "-", 
                    RowBox[{"3", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"108", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"7609", "*", "JpA"}], "-", 
                    RowBox[{"4775", "*", "JpB"}], "+", 
                    RowBox[{"4299", "*", "JdC"}]}], ")"}], "*", "JdC"}], "+", 
                    
                    RowBox[{"56904", "*", 
                    RowBox[{"JpA", "^", "2"}]}], "-", 
                    RowBox[{"408118", "*", "JpA", "*", "JpB"}], "+", 
                    RowBox[{"136581", "*", 
                    RowBox[{"JpB", "^", "2"}]}]}], ")"}], "*", "JdB"}]}], 
                    ")"}], "*", "JdB"}]}], ")"}], "-", 
                RowBox[{"2", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"324", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"1862", "*", "JpA"}], "-", 
                    RowBox[{"47", "*", "JpB"}], "+", 
                    RowBox[{"54", "*", "JdC"}]}], ")"}], "*", 
                    RowBox[{"JdC", "^", "2"}]}], "-", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"20293", "*", 
                    RowBox[{"JpA", "^", "2"}]}], "+", 
                    RowBox[{"148705", "*", "JpA", "*", "JpB"}], "+", 
                    RowBox[{"20293", "*", 
                    RowBox[{"JpB", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{"(", 
                    RowBox[{"JpA", "+", "JpB"}], ")"}]}], "+", 
                   RowBox[{"2", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"176118", "*", 
                    RowBox[{"JpA", "^", "2"}]}], "-", 
                    RowBox[{"16180", "*", "JpA", "*", "JpB"}], "-", 
                    RowBox[{"7087", "*", 
                    RowBox[{"JpB", "^", "2"}]}]}], ")"}], "*", "JdC"}], "-", 
                   RowBox[{"2", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"162", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"47", "*", "JpA"}], "-", 
                    RowBox[{"1862", "*", "JpB"}], "+", 
                    RowBox[{"1692", "*", "JdC"}], "-", 
                    RowBox[{"54", "*", "JdB"}]}], ")"}], "*", "JdB"}], "+", 
                    RowBox[{"648", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"251", "*", 
                    RowBox[{"(", 
                    RowBox[{"JpA", "+", "JpB"}], ")"}]}], "+", 
                    RowBox[{"423", "*", "JdC"}]}], ")"}], "*", "JdC"}], "+", 
                    RowBox[{"7087", "*", 
                    RowBox[{"JpA", "^", "2"}]}], "+", 
                    RowBox[{"16180", "*", "JpA", "*", "JpB"}], "-", 
                    RowBox[{"176118", "*", 
                    RowBox[{"JpB", "^", "2"}]}]}], ")"}], "*", "JdB"}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"663681", "*", 
                    RowBox[{"Ja", "^", "2"}]}], "-", 
                    RowBox[{"780840", "*", 
                    RowBox[{"JdB", "^", "2"}]}], "+", 
                    RowBox[{"379080", "*", "JdB", "*", "JdC"}], "+", 
                    RowBox[{"990792", "*", "JdB", "*", "JpA"}], "-", 
                    RowBox[{"506964", "*", "JdB", "*", "JpB"}], "-", 
                    RowBox[{"780840", "*", 
                    RowBox[{"JdC", "^", "2"}]}], "-", 
                    RowBox[{"506964", "*", "JdC", "*", "JpA"}], "+", 
                    RowBox[{"990792", "*", "JdC", "*", "JpB"}], "-", 
                    RowBox[{"700394", "*", 
                    RowBox[{"JpA", "^", "2"}]}], "-", 
                    RowBox[{"267614", "*", "JpA", "*", "JpB"}], "-", 
                    RowBox[{"700394", "*", 
                    RowBox[{"JpB", "^", "2"}]}]}], ")"}], "*", "Ja"}], "-", 
                   RowBox[{"2", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"162", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"586", "*", "J2"}], "-", 
                    RowBox[{"5541", "*", "Ja"}]}], ")"}], "*", "J2"}], "+", 
                    RowBox[{"1173601", "*", 
                    RowBox[{"Ja", "^", "2"}]}], "-", 
                    RowBox[{"230040", "*", 
                    RowBox[{"JdB", "^", "2"}]}], "+", 
                    RowBox[{"747144", "*", "JdB", "*", "JdC"}], "+", 
                    RowBox[{"300024", "*", "JdB", "*", "JpA"}], "-", 
                    RowBox[{"420228", "*", "JdB", "*", "JpB"}], "-", 
                    RowBox[{"230040", "*", 
                    RowBox[{"JdC", "^", "2"}]}], "-", 
                    RowBox[{"420228", "*", "JdC", "*", "JpA"}], "+", 
                    RowBox[{"300024", "*", "JdC", "*", "JpB"}], "-", 
                    RowBox[{"153030", "*", 
                    RowBox[{"JpA", "^", "2"}]}], "+", 
                    RowBox[{"102626", "*", "JpA", "*", "JpB"}], "-", 
                    RowBox[{"153030", "*", 
                    RowBox[{"JpB", "^", "2"}]}]}], ")"}], "*", "J2"}]}], 
                  ")"}], "*", "J2"}]}], ")"}], "*", "J2"}]}], ")"}], "*", 
           "J2"}]}], ")"}], "*", "J2"}], "-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", "*", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"920539", "*", "JpA"}], "+", 
                    RowBox[{"208041", "*", "JpB"}], "-", 
                    RowBox[{"300319", "*", "JdC"}]}], ")"}], "*", "JdC"}], 
                    "-", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"651480", "*", 
                    RowBox[{"JpA", "^", "2"}]}], "+", 
                    RowBox[{"1515578", "*", "JpA", "*", "JpB"}], "+", 
                    RowBox[{"77239", "*", 
                    RowBox[{"JpB", "^", "2"}]}]}], ")"}], "+", 
                    RowBox[{"4", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"150360", "*", "JpA"}], "+", 
                    RowBox[{"174383", "*", "JpB"}], "-", 
                    RowBox[{"490402", "*", "JdC"}], "-", 
                    RowBox[{"13428", "*", "JdB"}]}], ")"}], "*", "JdB"}]}], 
                    ")"}], "*", "JdB"}], "+", 
                    RowBox[{"2", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"208041", "*", "JpA"}], "+", 
                    RowBox[{"920539", "*", "JpB"}], "-", 
                    RowBox[{"490402", "*", "JdC"}]}], ")"}], "*", "JdC"}], 
                    "-", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"935935", "*", 
                    RowBox[{"JpA", "^", "2"}]}], "+", 
                    RowBox[{"282738", "*", "JpA", "*", "JpB"}], "+", 
                    RowBox[{"935935", "*", 
                    RowBox[{"JpB", "^", "2"}]}]}], ")"}]}], ")"}], "*", 
                    "JdC"}], "+", 
                    RowBox[{"199992", "*", 
                    RowBox[{"JpA", "^", "3"}]}], "+", 
                    RowBox[{"809497", "*", 
                    RowBox[{"JpA", "^", "2"}], "*", "JpB"}], "-", 
                    RowBox[{"7215", "*", "JpA", "*", 
                    RowBox[{"JpB", "^", "2"}]}], "+", 
                    RowBox[{"232069", "*", 
                    RowBox[{"JpB", "^", "3"}]}]}], ")"}], "*", "JdB"}], "+", 
                  RowBox[{"4", "*", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"174383", "*", "JpA"}], "+", 
                    RowBox[{"150360", "*", "JpB"}], "-", 
                    RowBox[{"13428", "*", "JdC"}]}], ")"}], "*", "JdC"}], "-", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"77239", "*", 
                    RowBox[{"JpA", "^", "2"}]}], "+", 
                    RowBox[{"1515578", "*", "JpA", "*", "JpB"}], "+", 
                    RowBox[{"651480", "*", 
                    RowBox[{"JpB", "^", "2"}]}]}], ")"}]}], ")"}], "*", 
                    "JdC"}], "+", 
                    RowBox[{"232069", "*", 
                    RowBox[{"JpA", "^", "3"}]}], "-", 
                    RowBox[{"7215", "*", 
                    RowBox[{"JpA", "^", "2"}], "*", "JpB"}], "+", 
                    RowBox[{"809497", "*", "JpA", "*", 
                    RowBox[{"JpB", "^", "2"}]}], "+", 
                    RowBox[{"199992", "*", 
                    RowBox[{"JpB", "^", "3"}]}]}], ")"}], "*", "JdC"}], "-", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"32532", "*", 
                    RowBox[{"JpA", "^", "4"}]}], "+", 
                    RowBox[{"409078", "*", 
                    RowBox[{"JpA", "^", "3"}], "*", "JpB"}], "-", 
                    RowBox[{"224537", "*", 
                    RowBox[{"JpA", "^", "2"}], "*", 
                    RowBox[{"JpB", "^", "2"}]}], "+", 
                    RowBox[{"409078", "*", "JpA", "*", 
                    RowBox[{"JpB", "^", "3"}]}], "+", 
                    RowBox[{"32532", "*", 
                    RowBox[{"JpB", "^", "4"}]}]}], ")"}], "-", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"304586", "*", "JpA"}], "+", 
                    RowBox[{"270681", "*", "JpB"}], "-", 
                    RowBox[{"307770", "*", "JdC"}]}], ")"}], "*", "JdC"}], 
                    "+", 
                    RowBox[{"29442", "*", 
                    RowBox[{"JpA", "^", "2"}]}], "-", 
                    RowBox[{"360484", "*", "JpA", "*", "JpB"}], "-", 
                    RowBox[{"9199", "*", 
                    RowBox[{"JpB", "^", "2"}]}]}], ")"}], "*", "JdC"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"102373", "*", 
                    RowBox[{"JpA", "^", "2"}]}], "-", 
                    RowBox[{"46579", "*", "JpA", "*", "JpB"}], "+", 
                    RowBox[{"102373", "*", 
                    RowBox[{"JpB", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{"(", 
                    RowBox[{"JpA", "+", "JpB"}], ")"}]}], "+", 
                    RowBox[{"2", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"270681", "*", "JpA"}], "+", 
                    RowBox[{"304586", "*", "JpB"}], "-", 
                    RowBox[{"735060", "*", "JdC"}], "-", 
                    RowBox[{"307770", "*", "JdB"}]}], ")"}], "*", "JdB"}], 
                    "+", 
                    RowBox[{"8", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"112031", "*", 
                    RowBox[{"(", 
                    RowBox[{"JpA", "+", "JpB"}], ")"}]}], "-", 
                    RowBox[{"183765", "*", "JdC"}]}], ")"}], "*", "JdC"}], 
                    "-", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"9199", "*", 
                    RowBox[{"JpA", "^", "2"}]}], "+", 
                    RowBox[{"360484", "*", "JpA", "*", "JpB"}], "-", 
                    RowBox[{"29442", "*", 
                    RowBox[{"JpB", "^", "2"}]}]}], ")"}]}], ")"}], "*", 
                    "JdB"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"81557", "*", 
                    RowBox[{"Ja", "^", "2"}]}], "+", 
                    RowBox[{"1020072", "*", 
                    RowBox[{"JdB", "^", "2"}]}], "+", 
                    RowBox[{"2036440", "*", "JdB", "*", "JdC"}], "-", 
                    RowBox[{"951240", "*", "JdB", "*", "JpA"}], "-", 
                    RowBox[{"1140732", "*", "JdB", "*", "JpB"}], "+", 
                    RowBox[{"1020072", "*", 
                    RowBox[{"JdC", "^", "2"}]}], "-", 
                    RowBox[{"1140732", "*", "JdC", "*", "JpA"}], "-", 
                    RowBox[{"951240", "*", "JdC", "*", "JpB"}], "+", 
                    RowBox[{"274458", "*", 
                    RowBox[{"JpA", "^", "2"}]}], "+", 
                    RowBox[{"547534", "*", "JpA", "*", "JpB"}], "+", 
                    RowBox[{"274458", "*", 
                    RowBox[{"JpB", "^", "2"}]}]}], ")"}], "*", "Ja"}]}], 
                    ")"}], "*", "Ja"}]}], ")"}], "*", "Ja"}], "+", 
               RowBox[{"2", "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", "*", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"544273", "*", "JpA"}], "+", 
                    RowBox[{"222972", "*", "JpB"}], "-", 
                    RowBox[{"129062", "*", "JdC"}]}], ")"}], "*", "JdC"}], 
                    "+", 
                    RowBox[{"54965", "*", 
                    RowBox[{"JpA", "^", "2"}]}], "-", 
                    RowBox[{"1893638", "*", "JpA", "*", "JpB"}], "-", 
                    RowBox[{"532644", "*", 
                    RowBox[{"JpB", "^", "2"}]}]}], ")"}], "*", "JdC"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"146652", "*", 
                    RowBox[{"JpA", "^", "2"}]}], "+", 
                    RowBox[{"7067", "*", "JpA", "*", "JpB"}], "+", 
                    RowBox[{"146652", "*", 
                    RowBox[{"JpB", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{"(", 
                    RowBox[{"JpA", "+", "JpB"}], ")"}]}]}], ")"}], "*", 
                   "JdC"}], "+", 
                  RowBox[{"527136", "*", 
                   RowBox[{"JpA", "^", "4"}]}], "-", 
                  RowBox[{"227736", "*", 
                   RowBox[{"JpA", "^", "3"}], "*", "JpB"}], "-", 
                  RowBox[{"390511", "*", 
                   RowBox[{"JpA", "^", "2"}], "*", 
                   RowBox[{"JpB", "^", "2"}]}], "+", 
                  RowBox[{"248630", "*", "JpA", "*", 
                   RowBox[{"JpB", "^", "3"}]}], "-", 
                  RowBox[{"57798", "*", 
                   RowBox[{"JpB", "^", "4"}]}], "+", 
                  RowBox[{"2", "*", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"273200", "*", "JpA"}], "+", 
                    RowBox[{"7893", "*", "JpB"}], "-", 
                    RowBox[{"129062", "*", "JdC"}], "-", 
                    RowBox[{"120224", "*", "JdB"}]}], ")"}], "*", "JdB"}], 
                    "+", 
                    RowBox[{"4", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"222972", "*", "JpA"}], "+", 
                    RowBox[{"544273", "*", "JpB"}], "-", 
                    RowBox[{"536189", "*", "JdC"}]}], ")"}], "*", "JdC"}], 
                    "-", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"568064", "*", 
                    RowBox[{"JpA", "^", "2"}]}], "+", 
                    RowBox[{"104952", "*", "JpA", "*", "JpB"}], "+", 
                    RowBox[{"464949", "*", 
                    RowBox[{"JpB", "^", "2"}]}]}], ")"}]}], ")"}], "*", 
                    "JdB"}], "+", 
                    RowBox[{"2", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"825201", "*", 
                    RowBox[{"(", 
                    RowBox[{"JpA", "+", "JpB"}], ")"}]}], "-", 
                    RowBox[{"1072378", "*", "JdC"}]}], ")"}], "*", "JdC"}], 
                    "-", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"532644", "*", 
                    RowBox[{"JpA", "^", "2"}]}], "+", 
                    RowBox[{"1893638", "*", "JpA", "*", "JpB"}], "-", 
                    RowBox[{"54965", "*", 
                    RowBox[{"JpB", "^", "2"}]}]}], ")"}]}], ")"}], "*", 
                    "JdC"}], "-", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"240768", "*", 
                    RowBox[{"JpA", "^", "3"}]}], "-", 
                    RowBox[{"217452", "*", 
                    RowBox[{"JpA", "^", "2"}], "*", "JpB"}], "-", 
                    RowBox[{"919957", "*", "JpA", "*", 
                    RowBox[{"JpB", "^", "2"}]}], "+", 
                    RowBox[{"211801", "*", 
                    RowBox[{"JpB", "^", "3"}]}]}], ")"}]}], ")"}], "*", 
                   "JdB"}]}], ")"}], "*", "JdB"}], "+", 
               RowBox[{"2", "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", "*", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"7893", "*", "JpA"}], "+", 
                    RowBox[{"273200", "*", "JpB"}], "-", 
                    RowBox[{"120224", "*", "JdC"}]}], ")"}], "*", "JdC"}], 
                    "-", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"464949", "*", 
                    RowBox[{"JpA", "^", "2"}]}], "+", 
                    RowBox[{"104952", "*", "JpA", "*", "JpB"}], "+", 
                    RowBox[{"568064", "*", 
                    RowBox[{"JpB", "^", "2"}]}]}], ")"}]}], ")"}], "*", 
                    "JdC"}], "-", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"211801", "*", 
                    RowBox[{"JpA", "^", "3"}]}], "-", 
                    RowBox[{"919957", "*", 
                    RowBox[{"JpA", "^", "2"}], "*", "JpB"}], "-", 
                    RowBox[{"217452", "*", "JpA", "*", 
                    RowBox[{"JpB", "^", "2"}]}], "+", 
                    RowBox[{"240768", "*", 
                    RowBox[{"JpB", "^", "3"}]}]}], ")"}]}], ")"}], "*", 
                   "JdC"}], "-", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"57798", "*", 
                    RowBox[{"JpA", "^", "4"}]}], "-", 
                    RowBox[{"248630", "*", 
                    RowBox[{"JpA", "^", "3"}], "*", "JpB"}], "+", 
                    RowBox[{"390511", "*", 
                    RowBox[{"JpA", "^", "2"}], "*", 
                    RowBox[{"JpB", "^", "2"}]}], "+", 
                    RowBox[{"227736", "*", "JpA", "*", 
                    RowBox[{"JpB", "^", "3"}]}], "-", 
                    RowBox[{"527136", "*", 
                    RowBox[{"JpB", "^", "4"}]}]}], ")"}]}], ")"}], "*", 
                "JdC"}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"131936", "*", 
                   RowBox[{"JpA", "^", "4"}]}], "-", 
                  RowBox[{"238970", "*", 
                   RowBox[{"JpA", "^", "3"}], "*", "JpB"}], "+", 
                  RowBox[{"144755", "*", 
                   RowBox[{"JpA", "^", "2"}], "*", 
                   RowBox[{"JpB", "^", "2"}]}], "-", 
                  RowBox[{"238970", "*", "JpA", "*", 
                   RowBox[{"JpB", "^", "3"}]}], "+", 
                  RowBox[{"131936", "*", 
                   RowBox[{"JpB", "^", "4"}]}]}], ")"}], "*", 
                RowBox[{"(", 
                 RowBox[{"JpA", "+", "JpB"}], ")"}]}]}], ")"}], "*", "Ja"}], 
            "+", 
            RowBox[{"4", "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", "*", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"77099", "*", "JpA"}], "-", 
                    RowBox[{"73872", "*", "JpB"}], "+", 
                    RowBox[{"37908", "*", "JdC"}]}], ")"}], "*", 
                    RowBox[{"JdC", "^", "2"}]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"120092", "*", 
                    RowBox[{"JpA", "^", "2"}]}], "+", 
                    RowBox[{"27555", "*", "JpA", "*", "JpB"}], "-", 
                    RowBox[{"1008", "*", 
                    RowBox[{"JpB", "^", "2"}]}]}], ")"}], "*", "JpB"}], "+", 
                    RowBox[{"4", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"121226", "*", 
                    RowBox[{"JpA", "^", "2"}]}], "-", 
                    RowBox[{"32100", "*", "JpA", "*", "JpB"}], "+", 
                    RowBox[{"21491", "*", 
                    RowBox[{"JpB", "^", "2"}]}]}], ")"}], "*", "JdC"}]}], 
                    ")"}]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"360288", "*", "JdB", "*", "JdC"}], "-", 
                    RowBox[{"200272", "*", "JdB", "*", "JpB"}], "+", 
                    RowBox[{"400788", "*", 
                    RowBox[{"JdC", "^", "2"}]}], "+", 
                    RowBox[{"266000", "*", "JdC", "*", "JpA"}], "-", 
                    RowBox[{"136300", "*", "JdC", "*", "JpB"}], "+", 
                    RowBox[{"71256", "*", "JpA", "*", "JpB"}], "-", 
                    RowBox[{"52011", "*", 
                    RowBox[{"JpB", "^", "2"}]}]}], ")"}], "*", "JdB"}]}], 
                    ")"}], "*", "JdB"}], "-", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"8", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"100197", "*", "JdC"}], "+", 
                    RowBox[{"147744", "*", "JpA"}], "-", 
                    RowBox[{"154198", "*", "JpB"}]}], ")"}], "*", "JdC"}], 
                    "+", 
                    RowBox[{"92743", "*", 
                    RowBox[{"JpA", "^", "2"}]}], "-", 
                    RowBox[{"564988", "*", "JpA", "*", "JpB"}], "+", 
                    RowBox[{"92743", "*", 
                    RowBox[{"JpB", "^", "2"}]}]}], ")"}], "*", "JdC"}], "+", 
                    RowBox[{"233748", "*", 
                    RowBox[{"JpA", "^", "3"}]}], "-", 
                    RowBox[{"43799", "*", 
                    RowBox[{"JpA", "^", "2"}], "*", "JpB"}], "+", 
                    RowBox[{"177972", "*", "JpA", "*", 
                    RowBox[{"JpB", "^", "2"}]}], "+", 
                    RowBox[{"25853", "*", 
                    RowBox[{"JpB", "^", "3"}]}]}], ")"}], "*", "JdC"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"513360", "*", 
                    RowBox[{"JpA", "^", "3"}]}], "+", 
                    RowBox[{"22938", "*", 
                    RowBox[{"JpA", "^", "2"}], "*", "JpB"}], "-", 
                    RowBox[{"26088", "*", "JpA", "*", 
                    RowBox[{"JpB", "^", "2"}]}], "+", 
                    RowBox[{"54571", "*", 
                    RowBox[{"JpB", "^", "3"}]}]}], ")"}], "*", "JpB"}]}], 
                   ")"}]}], ")"}], "*", "JdB"}], "-", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"8", "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"90072", "*", "JdC"}], "-", 
                    RowBox[{"34075", "*", "JpA"}], "+", 
                    RowBox[{"66500", "*", "JpB"}]}], ")"}], "*", "JdC"}], "-", 
                    RowBox[{"2", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"21491", "*", 
                    RowBox[{"JpA", "^", "2"}]}], "-", 
                    RowBox[{"32100", "*", "JpA", "*", "JpB"}], "+", 
                    RowBox[{"121226", "*", 
                    RowBox[{"JpB", "^", "2"}]}]}], ")"}]}]}], ")"}], "*", 
                    "JdC"}], "+", 
                    RowBox[{"25853", "*", 
                    RowBox[{"JpA", "^", "3"}]}], "+", 
                    RowBox[{"177972", "*", 
                    RowBox[{"JpA", "^", "2"}], "*", "JpB"}], "-", 
                    RowBox[{"43799", "*", "JpA", "*", 
                    RowBox[{"JpB", "^", "2"}]}], "+", 
                    RowBox[{"233748", "*", 
                    RowBox[{"JpB", "^", "3"}]}]}], ")"}], "*", "JdC"}], "-", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"16785", "*", 
                    RowBox[{"JpA", "^", "4"}]}], "+", 
                    RowBox[{"11590", "*", 
                    RowBox[{"JpA", "^", "3"}], "*", "JpB"}], "+", 
                    RowBox[{"42037", "*", 
                    RowBox[{"JpA", "^", "2"}], "*", 
                    RowBox[{"JpB", "^", "2"}]}], "+", 
                    RowBox[{"11590", "*", "JpA", "*", 
                    RowBox[{"JpB", "^", "3"}]}], "+", 
                    RowBox[{"16785", "*", 
                    RowBox[{"JpB", "^", "4"}]}]}], ")"}]}], ")"}], "*", 
                  "JdC"}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"29468", "*", 
                    RowBox[{"JpA", "^", "4"}]}], "+", 
                    RowBox[{"10686", "*", 
                    RowBox[{"JpA", "^", "3"}], "*", "JpB"}], "-", 
                    RowBox[{"34408", "*", 
                    RowBox[{"JpA", "^", "2"}], "*", 
                    RowBox[{"JpB", "^", "2"}]}], "+", 
                    RowBox[{"37057", "*", "JpA", "*", 
                    RowBox[{"JpB", "^", "3"}]}], "-", 
                    RowBox[{"20716", "*", 
                    RowBox[{"JpB", "^", "4"}]}]}], ")"}], "*", "JpB"}]}], 
                ")"}]}], ")"}], "*", "JdB"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", "*", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"200272", "*", "JdC"}], "+", 
                    RowBox[{"52011", "*", "JpA"}], "-", 
                    RowBox[{"71256", "*", "JpB"}]}], ")"}], "*", "JdC"}], "+", 
                    RowBox[{"2", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"1008", "*", 
                    RowBox[{"JpA", "^", "2"}]}], "-", 
                    RowBox[{"27555", "*", "JpA", "*", "JpB"}], "-", 
                    RowBox[{"120092", "*", 
                    RowBox[{"JpB", "^", "2"}]}]}], ")"}]}]}], ")"}], "*", 
                   "JdC"}], "+", 
                  RowBox[{"54571", "*", 
                   RowBox[{"JpA", "^", "3"}]}], "-", 
                  RowBox[{"26088", "*", 
                   RowBox[{"JpA", "^", "2"}], "*", "JpB"}], "+", 
                  RowBox[{"22938", "*", "JpA", "*", 
                   RowBox[{"JpB", "^", "2"}]}], "+", 
                  RowBox[{"513360", "*", 
                   RowBox[{"JpB", "^", "3"}]}]}], ")"}], "*", 
                RowBox[{"JdC", "^", "2"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"9608", "*", 
                   RowBox[{"JpA", "^", "4"}]}], "+", 
                  RowBox[{"77619", "*", 
                   RowBox[{"JpA", "^", "3"}], "*", "JpB"}], "+", 
                  RowBox[{"35288", "*", 
                   RowBox[{"JpA", "^", "2"}], "*", 
                   RowBox[{"JpB", "^", "2"}]}], "+", 
                  RowBox[{"77619", "*", "JpA", "*", 
                   RowBox[{"JpB", "^", "3"}]}], "+", 
                  RowBox[{"9608", "*", 
                   RowBox[{"JpB", "^", "4"}]}]}], ")"}], "*", "JpB"}], "+", 
               RowBox[{"4", "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"20716", "*", 
                   RowBox[{"JpA", "^", "4"}]}], "-", 
                  RowBox[{"37057", "*", 
                   RowBox[{"JpA", "^", "3"}], "*", "JpB"}], "+", 
                  RowBox[{"34408", "*", 
                   RowBox[{"JpA", "^", "2"}], "*", 
                   RowBox[{"JpB", "^", "2"}]}], "-", 
                  RowBox[{"10686", "*", "JpA", "*", 
                   RowBox[{"JpB", "^", "3"}]}], "-", 
                  RowBox[{"29468", "*", 
                   RowBox[{"JpB", "^", "4"}]}]}], ")"}], "*", "JdC"}]}], 
              ")"}], "*", "JpA"}]}], ")"}], "*", "Ja"}], "-", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"162", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2148", "*", "JpA"}], "+", 
                    RowBox[{"13", "*", "JpB"}], "-", 
                    RowBox[{"34", "*", "JdC"}]}], ")"}], "*", "JdC"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"261304", "*", "JpA"}], "+", 
                    RowBox[{"11987", "*", "JpB"}]}], ")"}], "*", "JpB"}]}], 
                    ")"}], "*", "JdC"}], "+", 
                    RowBox[{"288360", "*", 
                    RowBox[{"JpA", "^", "3"}]}], "-", 
                    RowBox[{"30940", "*", "JpA", "*", 
                    RowBox[{"JpB", "^", "2"}]}], "+", 
                    RowBox[{"9711", "*", 
                    RowBox[{"JpB", "^", "3"}]}], "-", 
                    RowBox[{"8", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"324", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"83", "*", "JdC"}], "-", 
                    RowBox[{"65", "*", "JpB"}]}], ")"}], "*", "JdC"}], "+", 
                    RowBox[{"96066", "*", 
                    RowBox[{"JpA", "^", "2"}]}], "-", 
                    RowBox[{"853", "*", 
                    RowBox[{"JpB", "^", "2"}]}], "-", 
                    RowBox[{"324", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"14", "*", "JdB"}], "+", 
                    RowBox[{"141", "*", "JpA"}]}], ")"}], "*", "JdB"}]}], 
                    ")"}], "*", "JdB"}]}], ")"}], "*", "JdB"}], "+", 
                    RowBox[{"8", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"162", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"866", "*", 
                    RowBox[{"(", 
                    RowBox[{"JpA", "+", "JpB"}], ")"}]}], "-", 
                    RowBox[{"17", "*", "JdC"}]}], ")"}], "*", 
                    RowBox[{"JdC", "^", "2"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"52052", "*", 
                    RowBox[{"JpA", "^", "2"}]}], "+", 
                    RowBox[{"4935", "*", "JpA", "*", "JpB"}], "+", 
                    RowBox[{"19645", "*", 
                    RowBox[{"JpB", "^", "2"}]}]}], ")"}], "*", "JpB"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"71932", "*", 
                    RowBox[{"JpA", "^", "2"}]}], "+", 
                    RowBox[{"67958", "*", "JpA", "*", "JpB"}], "+", 
                    RowBox[{"119839", "*", 
                    RowBox[{"JpB", "^", "2"}]}]}], ")"}], "*", "JdC"}]}], 
                    ")"}], "*", "JdC"}], "+", 
                    RowBox[{"288360", "*", 
                    RowBox[{"JpA", "^", "4"}]}], "+", 
                    RowBox[{"23944", "*", 
                    RowBox[{"JpA", "^", "2"}], "*", 
                    RowBox[{"JpB", "^", "2"}]}], "-", 
                    RowBox[{"54516", "*", "JpA", "*", 
                    RowBox[{"JpB", "^", "3"}]}], "+", 
                    RowBox[{"2839", "*", 
                    RowBox[{"JpB", "^", "4"}]}]}], ")"}], "*", "JdB"}], "+", 
                 RowBox[{"4", "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"162", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"13", "*", "JpA"}], "+", 
                    RowBox[{"2148", "*", "JpB"}], "-", 
                    RowBox[{"664", "*", "JdC"}]}], ")"}], "*", 
                    RowBox[{"JdC", "^", "2"}]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"49500", "*", 
                    RowBox[{"JpA", "^", "2"}]}], "-", 
                    RowBox[{"144011", "*", "JpA", "*", "JpB"}], "+", 
                    RowBox[{"49500", "*", 
                    RowBox[{"JpB", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{"(", 
                    RowBox[{"JpA", "+", "JpB"}], ")"}]}], "-", 
                    RowBox[{"2", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"119839", "*", 
                    RowBox[{"JpA", "^", "2"}]}], "+", 
                    RowBox[{"67958", "*", "JpA", "*", "JpB"}], "+", 
                    RowBox[{"71932", "*", 
                    RowBox[{"JpB", "^", "2"}]}]}], ")"}], "*", "JdC"}]}], 
                    ")"}], "*", "JdC"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4680", "*", 
                    RowBox[{"JpA", "^", "3"}]}], "-", 
                    RowBox[{"43069", "*", 
                    RowBox[{"JpA", "^", "2"}], "*", "JpB"}], "-", 
                    RowBox[{"13510", "*", "JpA", "*", 
                    RowBox[{"JpB", "^", "2"}]}], "+", 
                    RowBox[{"51042", "*", 
                    RowBox[{"JpB", "^", "3"}]}]}], ")"}], "*", "JpB"}]}], 
                   ")"}], "*", "JdC"}], "-", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"384264", "*", 
                    RowBox[{"JpA", "^", "5"}]}], "-", 
                   RowBox[{"176776", "*", 
                    RowBox[{"JpA", "^", "3"}], "*", 
                    RowBox[{"JpB", "^", "2"}]}], "-", 
                   RowBox[{"177258", "*", 
                    RowBox[{"JpA", "^", "2"}], "*", 
                    RowBox[{"JpB", "^", "3"}]}], "+", 
                   RowBox[{"10867", "*", "JpA", "*", 
                    RowBox[{"JpB", "^", "4"}]}], "+", 
                   RowBox[{"14636", "*", 
                    RowBox[{"JpB", "^", "5"}]}]}], ")"}]}], ")"}], "*", 
               "JdB"}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"8", "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"11987", "*", "JpA"}], "+", 
                    RowBox[{"261304", "*", "JpB"}], "-", 
                    RowBox[{"84240", "*", "JdC"}]}], ")"}], "*", 
                    RowBox[{"JdC", "^", "3"}]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2090", "*", 
                    RowBox[{"JpA", "^", "2"}]}], "+", 
                    RowBox[{"10321", "*", "JpA", "*", "JpB"}], "+", 
                    RowBox[{"2090", "*", 
                    RowBox[{"JpB", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{"(", 
                    RowBox[{"JpA", "+", "JpB"}], ")"}], "*", "JpB"}], "-", 
                    RowBox[{"4", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"19645", "*", 
                    RowBox[{"JpA", "^", "2"}]}], "+", 
                    RowBox[{"4935", "*", "JpA", "*", "JpB"}], "+", 
                    RowBox[{"52052", "*", 
                    RowBox[{"JpB", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{"JdC", "^", "2"}]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"51042", "*", 
                    RowBox[{"JpA", "^", "3"}]}], "-", 
                    RowBox[{"13510", "*", 
                    RowBox[{"JpA", "^", "2"}], "*", "JpB"}], "-", 
                    RowBox[{"43069", "*", "JpA", "*", 
                    RowBox[{"JpB", "^", "2"}]}], "+", 
                    RowBox[{"4680", "*", 
                    RowBox[{"JpB", "^", "3"}]}]}], ")"}], "*", "JdC"}]}], 
                   ")"}], "*", "JdC"}], "-", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"91368", "*", 
                    RowBox[{"JpA", "^", "5"}]}], "-", 
                   RowBox[{"169756", "*", 
                    RowBox[{"JpA", "^", "3"}], "*", 
                    RowBox[{"JpB", "^", "2"}]}], "-", 
                   RowBox[{"80532", "*", 
                    RowBox[{"JpA", "^", "2"}], "*", 
                    RowBox[{"JpB", "^", "3"}]}], "+", 
                   RowBox[{"54229", "*", "JpA", "*", 
                    RowBox[{"JpB", "^", "4"}]}], "+", 
                   RowBox[{"9896", "*", 
                    RowBox[{"JpB", "^", "5"}]}]}], ")"}]}], ")"}], "*", 
               "JpA"}]}], ")"}], "*", "JdB"}], "+", 
           RowBox[{"2", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"8", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"324", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"14", "*", "JdC"}], "+", 
                    RowBox[{"141", "*", "JpB"}]}], ")"}], "*", "JdC"}], "+", 
                    RowBox[{"853", "*", 
                    RowBox[{"JpA", "^", "2"}]}], "-", 
                    RowBox[{"96066", "*", 
                    RowBox[{"JpB", "^", "2"}]}]}], ")"}], "*", "JdC"}], "+", 
                    RowBox[{"9711", "*", 
                    RowBox[{"JpA", "^", "3"}]}], "-", 
                    RowBox[{"30940", "*", 
                    RowBox[{"JpA", "^", "2"}], "*", "JpB"}], "+", 
                    RowBox[{"288360", "*", 
                    RowBox[{"JpB", "^", "3"}]}]}], ")"}], "*", "JdC"}], "+", 
                 RowBox[{"2839", "*", 
                  RowBox[{"JpA", "^", "4"}]}], "-", 
                 RowBox[{"54516", "*", 
                  RowBox[{"JpA", "^", "3"}], "*", "JpB"}], "+", 
                 RowBox[{"23944", "*", 
                  RowBox[{"JpA", "^", "2"}], "*", 
                  RowBox[{"JpB", "^", "2"}]}], "+", 
                 RowBox[{"288360", "*", 
                  RowBox[{"JpB", "^", "4"}]}]}], ")"}], "*", 
               RowBox[{"JdC", "^", "2"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"9896", "*", 
                  RowBox[{"JpA", "^", "5"}]}], "+", 
                 RowBox[{"54229", "*", 
                  RowBox[{"JpA", "^", "4"}], "*", "JpB"}], "-", 
                 RowBox[{"80532", "*", 
                  RowBox[{"JpA", "^", "3"}], "*", 
                  RowBox[{"JpB", "^", "2"}]}], "-", 
                 RowBox[{"169756", "*", 
                  RowBox[{"JpA", "^", "2"}], "*", 
                  RowBox[{"JpB", "^", "3"}]}], "+", 
                 RowBox[{"91368", "*", 
                  RowBox[{"JpB", "^", "5"}]}]}], ")"}], "*", "JpB"}], "-", 
              RowBox[{"2", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"14636", "*", 
                  RowBox[{"JpA", "^", "5"}]}], "+", 
                 RowBox[{"10867", "*", 
                  RowBox[{"JpA", "^", "4"}], "*", "JpB"}], "-", 
                 RowBox[{"177258", "*", 
                  RowBox[{"JpA", "^", "3"}], "*", 
                  RowBox[{"JpB", "^", "2"}]}], "-", 
                 RowBox[{"176776", "*", 
                  RowBox[{"JpA", "^", "2"}], "*", 
                  RowBox[{"JpB", "^", "3"}]}], "+", 
                 RowBox[{"384264", "*", 
                  RowBox[{"JpB", "^", "5"}]}]}], ")"}], "*", "JdC"}]}], ")"}],
             "*", "JdC"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4536", "*", 
               RowBox[{"JpA", "^", "6"}]}], "-", 
              RowBox[{"4536", "*", 
               RowBox[{"JpA", "^", "5"}], "*", "JpB"}], "-", 
              RowBox[{"7220", "*", 
               RowBox[{"JpA", "^", "4"}], "*", 
               RowBox[{"JpB", "^", "2"}]}], "-", 
              RowBox[{"67117", "*", 
               RowBox[{"JpA", "^", "3"}], "*", 
               RowBox[{"JpB", "^", "3"}]}], "-", 
              RowBox[{"7220", "*", 
               RowBox[{"JpA", "^", "2"}], "*", 
               RowBox[{"JpB", "^", "4"}]}], "-", 
              RowBox[{"4536", "*", "JpA", "*", 
               RowBox[{"JpB", "^", "5"}]}], "+", 
              RowBox[{"4536", "*", 
               RowBox[{"JpB", "^", "6"}]}]}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{"JpA", "+", "JpB"}], ")"}]}]}], ")"}]}], ")"}]}], ")"}], 
     "/", "113246208"}]}], ";"}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.746959648363315*^9, 
  3.746959668509119*^9}},ExpressionUUID->"80022a07-8366-4a82-9857-\
25382c4b4d38"]
},
WindowSize->{1870, 1130},
WindowMargins->{{313, Automatic}, {32, Automatic}},
PrintingCopies->1,
PrintingPageRange->{1, Automatic},
PrivateNotebookOptions->{"VersionedStylesheet"->{"Default.nb"[8.] -> False}},
ShowSelection->True,
FrontEndVersion->"11.3 for Mac OS X x86 (32-bit, 64-bit Kernel) (March 5, \
2018)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[557, 20, 2207, 52, 119, "Input",ExpressionUUID->"a0ff678d-3c87-404e-b5cc-e29203d59fa8"],
Cell[2767, 74, 853, 21, 52, "Input",ExpressionUUID->"8410a276-2d99-4d13-b555-f42a6449858d"],
Cell[3623, 97, 828, 18, 47, "Input",ExpressionUUID->"634570f5-e57f-4cde-8c3d-66bd4d23ee3d"],
Cell[4454, 117, 1118, 27, 30, "Input",ExpressionUUID->"a7539f15-6ead-4c28-a220-d86a59c89e1e"],
Cell[5575, 146, 774, 20, 52, "Input",ExpressionUUID->"f724bcd9-9ea7-4e41-acd0-c2687f2455fe"],
Cell[6352, 168, 2124, 56, 30, "Input",ExpressionUUID->"4c1ccdeb-6ae9-48d2-b075-982eae947af3"],
Cell[8479, 226, 2224, 60, 30, "Input",ExpressionUUID->"03b231b8-6ac4-4d16-815d-6da9cad4ba8c"],
Cell[10706, 288, 1083, 26, 73, "Input",ExpressionUUID->"e07eec51-eac9-4107-9b99-e4e6d00bd817"],
Cell[11792, 316, 6688, 179, 140, "Input",ExpressionUUID->"17b63e03-add9-4fca-96e5-0399857fc3dc"],
Cell[18483, 497, 11597, 317, 186, "Input",ExpressionUUID->"bc17bead-a6d2-4252-8c2c-c6df41dedf54"],
Cell[30083, 816, 787, 20, 73, "Input",ExpressionUUID->"28d523f0-61ff-4f06-9034-3f61dcfc2e48"],
Cell[30873, 838, 32129, 838, 554, "Input",ExpressionUUID->"6eea26cb-9601-4875-88d4-da5c2eca5018"],
Cell[63005, 1678, 50270, 1345, 805, "Input",ExpressionUUID->"71cc15cc-09fc-40d4-8358-96efe3febf22"],
Cell[113278, 3025, 836, 20, 73, "Input",ExpressionUUID->"bf221b47-9631-41b5-85f1-4da28902d522"],
Cell[114117, 3047, 119759, 2857, 1863, "Input",ExpressionUUID->"c1e38bad-90c0-4e8c-be6e-29dee5b3088a"],
Cell[233879, 5906, 50295, 1345, 805, "Input",ExpressionUUID->"7f0912c7-d4d9-45b2-a761-bf9a8b0cb4ad"],
Cell[284177, 7253, 585, 16, 32, "Input",ExpressionUUID->"44bc7c9d-20b0-4329-a2ca-20264bcf027d"],
Cell[284765, 7271, 478, 13, 52, "Input",ExpressionUUID->"493f30e1-0d8b-4eba-8342-b382b466ab63"],
Cell[285246, 7286, 194, 5, 30, "Input",ExpressionUUID->"a7388ba6-09ac-47f8-8529-cff1c1d52780"],
Cell[285443, 7293, 247, 7, 30, "Input",ExpressionUUID->"594645a6-a0f4-4ab6-928f-1c4526b5868d"],
Cell[285693, 7302, 219, 5, 30, "Input",ExpressionUUID->"767174c2-e863-4c63-9f56-ffe98884def7"],
Cell[285915, 7309, 882, 27, 30, "Input",ExpressionUUID->"8b34435a-97f8-4607-ad3c-938dc1a8d48d"],
Cell[286800, 7338, 218, 5, 30, "Input",ExpressionUUID->"3b60efcf-be19-4711-9503-782bb85f9baf"],
Cell[287021, 7345, 2163, 62, 73, "Input",ExpressionUUID->"6d267f33-361f-4edd-b866-2fcd6b93ad01"],
Cell[289187, 7409, 218, 5, 30, "Input",ExpressionUUID->"af4a71c7-a65c-4f5a-a166-4f7fd5f13e62"],
Cell[289408, 7416, 8107, 217, 178, "Input",ExpressionUUID->"aba72f03-db14-434e-8783-a5fc2068ec6b"],
Cell[297518, 7635, 255, 6, 52, "Input",ExpressionUUID->"44c77f9a-f666-4a32-a64d-0ba8422989aa"],
Cell[297776, 7643, 20795, 516, 451, "Input",ExpressionUUID->"b6d3b1aa-1694-4491-bd98-e1d7db14cc15"],
Cell[318574, 8161, 255, 6, 52, "Input",ExpressionUUID->"dc54f3f1-3935-4e1c-950e-ceba24246d72"],
Cell[318832, 8169, 50378, 1139, 871, "Input",ExpressionUUID->"c59db755-a593-4cc8-b9b1-628bd28f1dc8"],
Cell[369213, 9310, 257, 6, 52, "Input",ExpressionUUID->"cd145e2e-a2cb-44e5-a184-5271dc927255"],
Cell[369473, 9318, 93309, 2035, 1816, "Input",ExpressionUUID->"80022a07-8366-4a82-9857-25382c4b4d38"]
}
]
*)



==> anc/Series.txt <==
(* We report the perturbation matrix W, written in Mathematica, expressed in the |T >_{\alpha} basis computed up to the fifth-order. *)

(* Here we use the nomenclature :*)
(* J^a≡Ja ; Subscript[J, 2]≡J2 ; 
SubsuperscriptBox[J, X, b] ≡ JdB ; 
SubsuperscriptBox[J, X, c] ≡ JdC ; 
SubsuperscriptBox["J", 
StyleBox["⊥",
FontSize->16], "a"] ≡ JpA ; 
SubsuperscriptBox["J", 
StyleBox["⊥",
FontSize->16], "b"] ≡ JpB *)

(* FIRST ORDER *)
(* The diagonal elements W11o1 and W22o1 = W11o1, and the off-diagonal W12o1 and W21o1 = Conjugate[W12o1] are,respectively: *)
W11o1[k_,Ja_,J2_,JdB_,JpA_,JpB_,JdC_]:=(J2-Ja/2) Cos[k]
W12o1[k_,Ja_,J2_,JdB_,JpA_,JpB_,JdC_]:=((Cos[k]-Sin[k]*I)*(2*JdB-JpA)+2*JdC-JpB)/4
(* SECOND ORDER *)
(* The second-order expressions of the W’s elements W11o2,W22o2=W11o2, W12o2 and W21o2=Conjugate[W12o2] *)
W11o2[k_,Ja_,J2_,JdB_,JpA_,JpB_,JdC_]:=(12*(JdC-JpB)*JdC-(JpA^2+JpB^2)+12*(JdB-JpA)*JdB-2*Ja^2+24*(J2-Ja)*J2-2*(2*J2-Ja)^2*Cos[2*k]+2*((2*JdC-JpB)*JpA-4*Ja^2-2*(2*JdC-JpB)*JdB)*Cos[k])/32
W12o2[k_,Ja_,J2_,JdB_,JpA_,JpB_,JdC_]:=(2*(Sin[k]*I*JpA^2-JpB^2)-(2*J2-Ja)*(2*JdB-JpA)-(Cos[2*k]-Sin[2*k]*I)*(2*J2-Ja)*(2*JdB-JpA)-2*((2*J2-Ja)*(2*JdC-JpB)+JpA^2)*Cos[k])/16
(* THIRD ORDER *)
(* For the third-order expressions of the perturbation, diagonal elements are complex and one is the complex conjugate of the other, we thus have W11o3,W22o3=Conjugate[W11o3] W12o3 and W21o3=Conjugate[W12o3] *)
W11o3[k_,Ja_,J2_,JdB_,JpA_,JpB_,JdC_]:=1/128 (48 J2^3-24 J2^2 Ja+6 Ja^3+24 JdB^3+24 JdC^3-12 JdB^2 JpA-22 JdB JpA^2+3 JpA^3-12 JdC^2 JpB-22 JdC JpB^2+3 JpB^3-4 J2 (11 Ja^2+60 JdB JdC-30 JdC JpA-30 JdB JpB+23 JpA JpB)+2 Ja (2 JdB (30 JdC-7 JpB)+7 JpA (-2 JdC+JpB))-2 (16 J2^3-24 J2^2 Ja-2 Ja^3+2 JdC (4 JdB (JdB+JdC)-2 JdC JpA+JpA^2)+(-4 JdB^2-4 (JdB+JdC) JpA+JpA^2) JpB+(2 JdB+JpA) JpB^2-Ja (4 JdB^2+4 JdB JdC+4 JdC^2-4 JdB JpA+10 JdC JpA+5 JpA^2+10 JdB JpB-4 JdC JpB-7 JpA JpB+5 JpB^2)+2 J2 (14 Ja^2+4 JdB^2+4 JdC^2+2 JdC JpA+5 JpA^2-4 JdC JpB+3 JpA JpB+5 JpB^2+2 JdB (-2 (JdC+JpA)+JpB))) Cos[k]-2 (2 J2-Ja) (8 J2^2-2 Ja^2-3 (2 JdB-JpA) (2 JdC-JpB)) Cos[2 k]+2 (2 J2-Ja)^3 Cos[3 k]+4 I (2 JdC JpA^2+JpB (-2 JdB JpB+JpA (-JpA+JpB))) Sin[k])
W12o3[k_,Ja_,J2_,JdB_,JpA_,JpB_,JdC_]:=1/128 (3 E^(-3 I k) (-2 J2+Ja)^2 (2 JdB-JpA)+8 J2^2 (-2 JdB-2 JdC+JpA+JpB)+2 Ja^2 (-2 JdB-10 JdC+3 JpA+5 JpB)+2 Ja (4 JdB^2-4 JdB (JdC+JpA)+JpA (10 JdC+3 JpA-3 JpB)+10 JdB JpB)-2 (-8 JdB JdC JpA+6 JdC JpA^2+JdB^2 (8 JdC-4 JpB)-JpA^2 JpB+8 JdC JpB^2)-4 J2 (4 JdB^2-2 JdB (2 JdC+JpB)+2 Ja (-2 JdC+JpA+JpB)+JpA (2 JdC+JpA+7 JpB))-(Ja^2 (14 JdB+8 JdC-7 JpA-4 JpB)+4 J2^2 (-2 JdB+8 JdC+JpA-4 JpB)-JpA (2 JdC+JpB)^2-2 Ja (-4 JdB JdC+8 JdC^2+10 JdC JpA+10 JdB JpB-3 JpA JpB+2 JpB^2)+4 J2 (Ja (2 JdB-JpA)-2 JdC (2 JdB-4 JdC+JpA)+(2 JdB+7 JpA) JpB+2 JpB^2)+2 JdB (8 JpA^2+4 JdC (JdC-JpB)+5 JpB^2)) Cos[k]+(Ja (8 JdB^2+8 JdB JpA-2 JpA^2)+8 J2^2 (-2 JdB+6 JdC+JpA-3 JpB)+(-2 JdB+JpA)^2 (2 JdC-JpB)-2 Ja^2 (2 JdB-6 JdC+JpA+3 JpB)-4 J2 (4 JdB^2+12 Ja JdC-2 Ja JpA+JpA^2-6 Ja JpB)) Cos[2 k]+I (20 J2^2 (2 JdB-JpA)+Ja^2 (26 JdB-13 JpA-8 JpB)+2 Ja (4 JdB JdC-10 JdC JpA-10 JdB JpB+8 JdC JpB+3 JpA JpB-4 JpB^2)+JpA (-12 JdC^2+4 JdC JpB-3 JpB^2)+2 JdB (8 JpA^2+12 JdC (JdC-JpB)+7 JpB^2)+4 J2 (-2 JdC JpA+7 JpA JpB+2 JdB (-2 JdC+JpB)+Ja (-10 JdB+5 JpA+4 JpB))) Sin[k]-I (8 J2^2 (-2 JdB+JpA)-2 Ja^2 (2 JdB+JpA)+Ja (8 JdB^2+8 JdB JpA-2 JpA^2)-4 J2 (4 JdB^2+JpA (-2 Ja+JpA))+(-2 JdB+JpA)^2 (2 JdC-JpB)) Sin[2 k])

(* FOURTH ORDER *)
(* The results of the fourth-order expressions W11o4, W22o4=Conjugate[W11o4],W12o4 and W21o4=Conjugate[W12o4] are *)
W11o4[k_,Ja_,J2_,JdB_,JpA_,JpB_,JdC_]:=1/6144 (3 (-416 J2^4+1344 J2^3 Ja+46 Ja^4+48 JdB^4-512 JdB^2 JdC^2+48 JdC^4+288 JdB^3 JpA+384 JdB JdC^2 JpA-568 JdB^2 JpA^2-224 JdC^2 JpA^2+72 JdB JpA^3+67 JpA^4+16 JdC (24 JdB^2+18 JdC^2+2 JdB JpA+7 JpA^2) JpB-8 (28 JdB^2+71 JdC^2-14 JdB JpA+11 JpA^2) JpB^2+72 JdC JpB^3+67 JpB^4+4 Ja^2 (28 JdB^2+28 JdC^2-56 JdC JpA-13 JpA^2+4 JdB (34 JdC-11 JpA-14 JpB)-44 JdC JpB+18 JpA JpB-13 JpB^2)-16 J2^2 (97 Ja^2-76 JdB^2-76 JdC^2-44 JdC JpA-7 JpA^2+JdB (72 JdC+92 JpA-44 JpB)+92 JdC JpB+38 JpA JpB-7 JpB^2)+8 Ja (4 JdB^2 (22 JdC+JpB)+4 JdB (22 JdC^2+9 JdC (JpA+JpB)-7 JpB (JpA+JpB))+JpA (4 JdC^2-28 JdC (JpA+JpB)+15 JpB (JpA+JpB)))+16 J2 (23 Ja^3-72 JdB JdC (JdB+JdC)+4 JdC (-2 JdB+11 JdC) JpA+34 JdC JpA^2-2 (-22 JdB^2+4 JdB JdC+13 (JdB+JdC) JpA+8 JpA^2) JpB+2 (17 JdB-8 JpA) JpB^2-Ja (92 JdB^2+92 JdC^2+11 JpA^2+4 JpA JpB+11 JpB^2-18 JdC (JpA+6 JpB)+2 JdB (4 JdC-9 (6 JpA+JpB)))))-4 (480 J2^4-480 J2^3 Ja-30 Ja^4+2 Ja^2 (52 JdB^2-82 JdB JdC+52 JdC^2-52 JdB JpA+125 JdC JpA+33 JpA^2)+6 JdC (-8 JdB (JdB^2-3 JdB JdC+JdC^2)+4 (11 JdB^2+JdC^2) JpA+2 (JdB-3 JdC) JpA^2+5 JpA^3)-4 Ja (24 (JdB^3+JdC^3)+4 (-3 JdB^2+26 JdB JdC+14 JdC^2) JpA+2 (15 JdB-13 JdC) JpA^2+9 JpA^3)+(Ja^2 (250 JdB-104 JdC-105 JpA)+8 Ja (-28 JdB^2-52 JdB JdC+6 JdC^2+11 JdB JpA+11 JdC JpA+8 JpA^2)+3 (8 JdB (JdB^2+11 JdC^2)-28 (3 JdB^2-2 JdB JdC+3 JdC^2) JpA+6 (JdB-6 JdC) JpA^2+JpA^3)) JpB+(66 Ja^2+8 Ja (13 JdB-15 JdC+8 JpA)+3 (-12 JdB^2+4 JdB (JdC-9 JpA)+JpA (6 JdC+13 JpA))) JpB^2+3 (-12 Ja+10 JdB+JpA) JpB^3+4 J2^2 (144 Ja^2+72 JdB^2+72 JdC^2+186 JdC JpA+82 JpA^2-6 JdB (62 JdC+12 JpA-31 JpB)-72 JdC JpB+35 JpA JpB+82 JpB^2)+4 J2 (-6 (9 Ja^3-66 Ja JdB JdC-4 (JdB-2 JdC) (2 JdB-JdC) (JdB+JdC))-6 (4 JdB^2+57 Ja JdC-6 JdB JdC) JpA-4 (16 Ja-15 JdB+2 JdC) JpA^2+18 JpA^3+(12 (3 JdB-2 JdC) JdC+142 (JdB+JdC) JpA-43 JpA^2+Ja (-342 JdB+115 JpA)) JpB-(64 Ja+8 JdB-60 JdC+43 JpA) JpB^2+18 JpB^3)) Cos[k]-2 (96 J2^4+1152 J2^3 Ja+90 Ja^4+15 (-2 JdB+JpA)^2 (-2 JdC+JpB)^2-8 J2^2 (96 Ja^2-36 JdB^2-36 JdC^2-48 JdC JpA-29 JpA^2+12 JdB (8 JdC+3 JpA-4 JpB)+36 JdC JpB-48 JpA JpB-29 JpB^2)+16 Ja (JdC (12 JdB (JdB+JdC)-2 (JdB+JdC) JpA-7 JpA^2)-2 (JdB^2+(JdC-2 JpA) JpA+JdB (JdC+JpA)) JpB+(-7 JdB+4 JpA) JpB^2)+Ja^2 (8 JdB^2+8 JdC^2+42 JpA^2+8 JdB (88 JdC-JpA-12 JpB)+64 JpA JpB+42 JpB^2-8 JdC (12 JpA+JpB))+8 J2 (-30 Ja^3+8 JdC (-6 JdB (JdB+JdC)+3 JdC JpA+4 JpA^2)+2 (12 JdB^2-2 (JdB+JdC) JpA-7 JpA^2) JpB+2 (16 JdB-7 JpA) JpB^2-Ja (36 JdB^2+36 JdC^2-36 JdB JpA+64 JdC JpA+29 JpA^2+64 JdB JpB-36 JdC JpB+8 JpA JpB+29 JpB^2))) Cos[2 k]+4 (-2 J2+Ja)^2 (48 J2^2-32 Ja^2-45 (2 JdB-JpA) (2 JdC-JpB)) Cos[3 k]-30 (-2 J2+Ja)^4 Cos[4 k]+12 I (-16 JdB (JdB-JdC) JdC (-2 J2+Ja+3 (JdB+JdC))-8 (-3 Ja (-2 J2+Ja-2 JdB) JdB+(4 J2-10 Ja-9 JdB) JdB JdC+2 (J2+5 Ja) JdC^2+3 JdC^3) JpA+4 (-3 Ja (Ja-4 JdB)-(9 Ja+JdB) JdC+2 J2 (3 Ja+JdC)) JpA^2+2 (-6 Ja+11 JdC) JpA^3+(8 (JdB^2 (2 J2+10 Ja+3 JdB)+(6 J2 Ja-3 Ja^2+4 J2 JdB-10 Ja JdB) JdC+3 (2 Ja-3 JdB) JdC^2)-4 (JdB-JdC) (26 J2+17 Ja+3 (JdB+JdC)) JpA+2 (24 J2+7 Ja-11 JdB) JpA^2-5 JpA^3) JpB-2 (-6 Ja^2-18 Ja JdB+24 Ja JdC-2 JdB JdC+7 Ja JpA-11 JdC JpA+4 J2 (3 Ja+JdB+6 JpA)) JpB^2+(12 Ja-22 JdB+5 JpA) JpB^3) Sin[k]+24 I (2 JdC (4 (2 J2-Ja) JdB (JdB-JdC)+(J2 (-6 Ja+4 JdC)+Ja (3 Ja-2 (3 JdB+JdC))) JpA+(4 J2+Ja) JpA^2)+(2 JdB ((-2 J2+Ja) (-3 Ja+2 JdB)+6 Ja JdC)+6 Ja (JdB-JdC) JpA-(4 J2+Ja) JpA^2) JpB-(4 J2+Ja) (2 JdB-JpA) JpB^2) Sin[2 k])
W12o4[k_,Ja_,J2_,JdB_,JpA_,JpB_,JdC_]:=1/1536 (6 JdC (-8 JdB^2 (4 JdB+JdC)+8 JdB (2 JdB+JdC) JpA-2 (5 JdB+JdC) JpA^2-11 JpA^3)+6 (16 JdB^3+14 JdB^2 JpA+3 JpA^2 (JdC+JpA)-JdB JpA (6 JdC+JpA)) JpB-3 (24 JdB^2+64 JdC^2-54 JdB JpA+17 JpA^2) JpB^2+48 JpB^4+24 J2^3 (6 JdB-8 JdC-3 JpA+4 JpB)+Ja^3 (-10 JdB-72 JdC+19 JpA+36 JpB)-Ja^2 (124 JdB^2+328 JdC^2+31 JpA^2+4 JdC (33 JpA-64 JpB)-4 JdB (8 JdC+35 JpA-26 JpB)-60 JpA JpB+66 JpB^2)-4 J2^2 (36 (JdB^2-2 JdB JdC+2 JdC^2)+31 JpA^2+92 JpA JpB+26 JpB^2+Ja (102 JdB-24 JdC-17 JpA+12 JpB))+Ja (-24 JdB^3-12 JdB^2 (4 JdC+JpA-11 JpB)+2 JdB (-84 JdC^2+114 JdC JpA+27 JpA^2+272 JdC JpB-93 JpA JpB-71 JpB^2)+JpA (340 JdC^2-6 JdC JpA+27 JpA^2-272 JdC JpB+24 JpA JpB+43 JpB^2))+2 J2 (3 (8 JdB (JdB^2+4 JdB JdC+7 JdC^2)-4 (11 JdB^2+2 JdB JdC+7 JdC^2) JpA-2 (JdB+2 JdC) JpA^2-5 JpA^3)+2 (12 JdB (JdB-9 JdC)-2 (24 JdB+37 JdC) JpA-9 JpA^2) JpB+(98 JdB+19 JpA) JpB^2+Ja^2 (-2 JdB-120 JdC+21 JpA+60 JpB)+Ja (144 JdC^2+212 JdC JpA+70 JpA^2-4 JdB (18 JdC+JpA-52 JpB)-20 JpA JpB+52 JpB^2))+(-48 JdB JdC^2 (JdB+2 JdC)+48 JdC^3 JpA-4 (48 JdB^2+19 JdC^2) JpA^2+48 JpA^4+144 J2^3 (2 JdC-JpB)+8 JdC (6 JdB (JdB+JdC)-(JdB-12 JdC) JpA+19 JpA^2) JpB+(-28 JdB^2+(36 JdC-49 JpA) JpA+20 JdB (-6 JdC+JpA)) JpB^2-36 JdB JpB^3+2 Ja^3 (-8 JdB-10 JdC+6 JpA+5 JpB)-2 Ja^2 (160 JdB^2+124 JdC^2+45 JpA^2-2 JdB (12 JdC+70 JpA-35 JpB)+32 JdC (4 JpA-5 JpB)-34 JpA JpB+53 JpB^2)+2 J2 (-4 Ja^2 (44 JdB+JdC-20 JpA)+2 JdC (108 JdB^2+72 JdB JdC+24 JdC^2-132 JdB JpA+35 JpA^2)+8 Ja (12 JdB^2-JdB (21 JdC+JpA)+JpA (50 JdC+11 JpA))+(2 (Ja^2+106 Ja JdB-6 (9 JdB^2+6 JdB JdC+22 JdC^2))+4 (11 Ja-29 JdB-34 JdC) JpA+29 JpA^2) JpB+4 (40 Ja-4 JdB-3 JdC+4 JpA) JpB^2-30 JpB^3)+Ja (-2 JdC (108 JdB^2+24 JdC^2-4 (69 JdB+28 JdC) JpA+47 JpA^2)+(4 (99 JdB^2+62 JdB JdC+66 JdC^2)-4 (79 JdB+62 JdC) JpA+31 JpA^2) JpB+12 (-JdB+JdC+2 JpA) JpB^2+30 JpB^3)-8 J2^2 (24 JdB^2+36 JdC^2+12 JdC JpA+21 JpA^2+Ja (102 JdC-2 JpA-51 JpB)+86 JpA JpB+31 JpB^2-12 JdB (5 JdC+JpB))) Cos[k]-(48 J2^3 (2 JdB-8 JdC-JpA+4 JpB)+4 Ja^3 (-5 JdB-28 JdC+6 JpA+14 JpB)+Ja^2 (124 JdB^2-16 JdC^2+8 JdC JpA+75 JpA^2-4 JdB (4 JdC+45 JpA-38 JpB)-8 (4 JdC+JpA) JpB+40 JpB^2)+4 J2^2 (36 JdB^2-48 JdC^2-24 JdC JpA+31 JpA^2+4 Ja (3 JdB+12 JdC-10 JpA-6 JpB)+80 JpA JpB+32 JpB^2+24 JdB (-2 JdC+JpB))+2 (24 JdB^3 (-2 JdC+JpB)+JdB JpA (30 JdC JpA-7 (2 JdC+3 JpA) JpB+5 JpB^2)+2 JdB^2 (12 JdC JpA+JpB (-3 JpA+JpB))-JpA^2 (-8 JdC^2+JpB (-9 JpA+JpB)+JdC (15 JpA+JpB)))+2 J2 (-24 JdB^3+2 Ja^2 (46 JdB+56 JdC-13 JpA-28 JpB)+12 JdB^2 (-4 JdC+11 JpA+2 JpB)+2 Ja (48 JdB JdC+48 JdC^2-2 JdB JpA-45 JpA^2-32 (3 JdB+JpA) JpB-32 JpB^2)+JdB (72 JdC^2+48 JdC JpA+6 JpA^2-72 JdC JpB+40 JpA JpB+58 JpB^2)+JpA (-36 JdC^2+15 JpA^2-34 JpA JpB-25 JpB^2+4 JdC (JpA+7 JpB)))+Ja (24 JdB^3+JpA (4 JdC^2+6 JdC JpA-3 JpA^2-16 JdC JpB+27 JpB^2)-4 JdB^2 (12 JdC+23 (3 JpA+JpB))+JdB (-72 JdC^2+42 JpA^2+62 JpA JpB-78 JpB^2+4 JdC (-5 JpA+28 JpB)))) Cos[2 k]+(-4 J2 (2 Ja^2 (14 JdB+45 JdC-9 JpA)+15 JdC (-2 JdB+JpA)^2+2 Ja (12 JdB^2-2 JdB JpA-7 JpA^2))+8 J2^2 (12 JdB^2-8 JpA^2+Ja (-12 JdB+90 JdC+4 JpA-45 JpB))+Ja (8 Ja (JdB-JpA) (JdB+2 JpA)+Ja^2 (56 JdB+60 JdC-32 JpA-30 JpB)+15 (-2 JdB+JpA)^2 (2 JdC-JpB))+30 J2 (6 Ja^2+(-2 JdB+JpA)^2) JpB+48 J2^3 (4 JdB-2 (5 JdC+JpA)+5 JpB)) Cos[3 k]-15 (2 J2-Ja)^3 (2 JdB-JpA) Cos[4 k]+I (8 JdB (16 Ja^3+Ja^2 (42 JdB-2 JdC)+3 Ja JdC (5 JdB+4 JdC)+6 JdC^2 (JdB+6 JdC))+192 J2^3 (2 JdB-JpA)-4 (15 Ja^3+36 JdC^3+2 Ja JdC (67 JdB+5 JdC)+2 Ja^2 (29 JdB+6 JdC)) JpA+2 (21 Ja^2+96 JdB^2+95 Ja JdC+34 JdC^2) JpA^2-48 JpA^4+4 J2 (4 Ja^2 (8 JdB-5 JpA)-3 JdC (20 JdB^2+8 JdB JdC-28 JdB JpA+8 JdC JpA+21 JpA^2)-4 Ja (24 JdB^2+2 JpA (JdC+JpA)+JdB (3 JdC+JpA)))-2 J2 (4 (10 Ja^2+53 Ja JdB-15 JdB^2-2 Ja JdC+6 JdB JdC)-4 (21 Ja+45 JdB+14 JdC) JpA+9 JpA^2) JpB-(28 Ja^3-4 Ja^2 (31 JdB+10 JdC-13 JpA)+4 JdC (12 JdB (JdB+3 JdC)+2 (-8 JdB+9 JdC) JpA+43 JpA^2)+Ja (4 (71 JdB^2+52 JdB JdC-72 JdC^2)-4 (57 JdB+31 JdC) JpA+55 JpA^2)) JpB+8 J2 (5 Ja+2 JdB+13 JpA) JpB^2-(44 Ja^2+4 JdB^2+16 (JdB-3 JdC) JpA-53 JpA^2+24 Ja (4 JdC+JpA)) JpB^2-12 (2 Ja-8 JdB+3 JpA) JpB^3+8 J2^2 (48 JdB^2+12 JdB (-JdC+JpB)+JpA (-12 JdC+5 JpA+6 JpB)+Ja (-24 JdB+14 JpA+34 JpB))) Sin[k]-I (192 J2^3 (2 JdB-JpA)-2 JdC (-48 JdB^3+24 JdB^2 JpA+30 JdB JpA^2+(8 JdC-15 JpA) JpA^2)+2 (-24 JdB^3+6 JdB^2 JpA+(JdC-9 JpA) JpA^2+7 JdB JpA (2 JdC+3 JpA)) JpB+2 (-2 JdB^2-5 JdB JpA+JpA^2) JpB^2+Ja^3 (-40 JdB+6 JpA+8 JpB)+Ja^2 (-124 JdB^2-JpA (8 JdC+75 JpA)+4 JdB (4 JdC+45 JpA-38 JpB)+8 (2 JdC+JpA) JpB-8 JpB^2)-4 J2^2 (36 JdB^2+2 Ja (96 JdB-65 JpA-4 JpB)+24 JdB (-2 JdC+JpB)+JpA (-24 JdC+31 JpA+80 JpB))+2 J2 (24 JdB^3+12 JdB^2 (4 JdC-11 JpA-2 JpB)-JpA (84 JdC^2+15 JpA^2+4 JdC (JpA-23 JpB)-34 JpA JpB+5 JpB^2)+8 Ja^2 (11 JdB-2 (4 JpA+JpB))+2 JdB (84 JdC^2-3 JpA^2-20 JpA JpB+JpB^2-12 JdC (2 JpA+7 JpB))+2 Ja (45 JpA^2+32 JpA JpB+4 JpB (-2 JdC+JpB)+2 JdB (-24 JdC+JpA+48 JpB)))+Ja (-24 JdB^3+2 JdB (-84 JdC^2+10 JdC JpA-21 JpA^2+64 JdC JpB-31 JpA JpB+9 JpB^2)+4 JdB^2 (12 JdC+23 (3 JpA+JpB))+JpA (116 JdC^2-2 JdC (3 JpA+52 JpB)+3 (JpA^2+JpB^2)))) Sin[2 k]-I (96 J2^3 (2 JdB-JpA)+32 J2^2 (3 JdB (-Ja+JdB)+Ja JpA-2 JpA^2)+4 J2 (-15 JdC (-2 JdB+JpA)^2+Ja^2 (-28 JdB+18 JpA)+Ja (-24 JdB^2+4 JdB JpA+14 JpA^2))+Ja (8 Ja^2 (7 JdB-4 JpA)+8 Ja (JdB-JpA) (JdB+2 JpA)+15 (-2 JdB+JpA)^2 (2 JdC-JpB))+30 J2 (-2 JdB+JpA)^2 JpB) Sin[3 k]+15 I (2 J2-Ja)^3 (2 JdB-JpA) Sin[4 k])

(* FIFTH ORDER *)
(* The results of the fifth-order expressions W11o5, W22o5=Conjugate[W11o5], W12o5 and W21o5=Conjugate[W12o5] are *)
W11o5[k_,Ja_,J2_,JdB_,JpA_,JpB_,JdC_]:=1/73728 (-46080 J2^5+70272 J2^4 Ja-864 Ja^5-16 J2^3 (3564 Ja^2-612 JdB^2-612 JdC^2-810 JdC JpA+431 JpA^2+18 JdB (50 JdC+74 JpA-45 JpB)+1332 JdC JpB+1609 JpA JpB+431 JpB^2)+2 Ja (2 JdC (-504 JdB (15 JdB^2-4 JdB JdC+15 JdC^2)+4 (5339 JdB^2+396 JdB JdC+1421 JdC^2) JpA-18 (671 JdB+26 JdC) JpA^2+709 JpA^3)+(8 JdB (1421 JdB^2+396 JdB JdC+5339 JdC^2)-4 (4447 JdB^2+1080 JdB JdC+4447 JdC^2) JpA+2 (3691 JdB-216 JdC) JpA^2-953 JpA^3) JpB-2 (468 JdB^2+18 JdB (671 JdC+12 JpA)-JpA (3691 JdC+126 JpA)) JpB^2+(1418 JdB-953 JpA) JpB^3)+9 (-160 (3 JdB^5+13 JdB^3 JdC^2+13 JdB^2 JdC^3+3 JdC^5)+16 JdB (93 JdB^3+61 JdB JdC^2+90 JdC^3) JpA-8 (206 JdB^3+75 JdB JdC^2+25 JdC^3) JpA^2-4 (78 JdB^2+89 JdC^2) JpA^3+954 JdB JpA^4-15 JpA^5+4 JdC (4 (90 JdB^3+61 JdB^2 JdC+93 JdC^3)-180 JdB (JdB+JdC) JpA+(574 JdB+29 JdC) JpA^2-79 JpA^3) JpB-(8 (25 JdB^3+75 JdB^2 JdC+206 JdC^3)-4 JdB (29 JdB+574 JdC) JpA+502 (JdB+JdC) JpA^2+33 JpA^3) JpB^2-(356 JdB^2+312 JdC^2+316 JdB JpA+33 JpA^2) JpB^3+954 JdC JpB^4-15 JpB^5)+2 Ja^3 (4516 JdB^2+4516 JdC^2+446 JdC JpA+345 JpA^2-4084 JdC JpB+917 JpA JpB+345 JpB^2+JdB (2388 JdC-4084 JpA+446 JpB))-2 Ja^2 (3448 JdB^3+3448 JdC^3+JdC^2 (548 JpA-9132 JpB)-4 JdB^2 (658 JdC+2283 JpA-137 JpB)-(JpA+JpB) (345 JpA^2+1612 JpA JpB+345 JpB^2)+2 JdC (841 JpA^2+1330 JpA JpB+3997 JpB^2)+JdB (-2632 JdC^2+7994 JpA^2+2660 JpA JpB+1682 JpB^2+3224 JdC (JpA+JpB)))+8 J2^2 (3924 Ja^3+1224 JdB^3+1656 JdB^2 JdC+1656 JdB JdC^2+1224 JdC^3-756 JdB^2 JpA-2952 JdB JdC JpA+2196 JdC^2 JpA-5210 JdB JpA^2+658 JdC JpA^2+1129 JpA^3+(36 (61 JdB^2-82 JdB JdC-21 JdC^2)-3900 (JdB+JdC) JpA+415 JpA^2) JpB+(658 JdB-5210 JdC+415 JpA) JpB^2+1129 JpB^3+Ja (-756 JdB^2-756 JdC^2+2594 JdC JpA+2283 JpA^2+1476 JdC JpB+1603 JpA JpB+2283 JpB^2+2 JdB (918 JdC+738 JpA+1297 JpB)))+4 J2 (612 Ja^4+2 JdC (360 JdB (25 JdB^2+2 JdB JdC+25 JdC^2)-108 (173 JdB^2+12 JdB JdC+35 JdC^2) JpA+2 (4667 JdB+504 JdC) JpA^2-1409 JpA^3)+(-216 JdB (35 JdB^2+12 JdB JdC+173 JdC^2)+4 (2819 JdB^2-1800 JdB JdC+2819 JdC^2) JpA+18 (-287 JdB+128 JdC) JpA^2+2221 JpA^3) JpB+2 (1008 JdB^2-9 JpA (287 JdC+71 JpA)+2 JdB (4667 JdC+576 JpA)) JpB^2+(-2818 JdB+2221 JpA) JpB^3-Ja^2 (10420 JdB^2+10420 JdC^2+3706 JdC JpA+3997 JpA^2-9988 JdC JpB+191 JpA JpB+3997 JpB^2+JdB (6780 JdC-9988 JpA+3706 JpB))+2 Ja (-2664 JdB^3-2664 JdC^3+12 JdB^2 (-246 JdC+123 JpA+79 JpB)+12 JdC^2 (79 JpA+123 JpB)-(JpA+JpB) (1021 JpA^2-224 JpA JpB+1021 JpB^2)+JdC (-806 JpA^2+428 JpA JpB+4994 JpB^2)+JdB (-2952 JdC^2+4994 JpA^2+428 JpA JpB-806 JpB^2+8216 JdC (JpA+JpB))))+2 (-(7488 J2^5+8352 J2^4 Ja+630 Ja^5+4 JdC (-72 JdB (JdB+JdC) (14 JdB^2-15 JdB JdC+14 JdC^2)+36 (44 JdB^3+25 JdB^2 JdC+14 JdC^3) JpA+2 (540 JdB^2-265 JdB JdC+371 JdC^2) JpA^2+(-180 JdB+31 JdC) JpA^3-315 JpA^4)+2 (72 JdB (14 JdB^3+25 JdB JdC^2+44 JdC^3)-16 (JdB+JdC) (162 JdB^2-283 JdB JdC+162 JdC^2) JpA-2 (720 JdB^2+264 JdB JdC+2305 JdC^2) JpA^2+4 (252 JdB-97 JdC) JpA^3+117 JpA^4) JpB+(8 JdB (371 JdB^2-265 JdB JdC+540 JdC^2)-4 (2305 JdB^2+264 JdB JdC+720 JdC^2) JpA+2810 (JdB+JdC) JpA^2+49 JpA^3) JpB^2+(124 JdB^2+7 JpA (288 JdC+7 JpA)-8 JdB (90 JdC+97 JpA)) JpB^3+18 (-70 JdB+13 JpA) JpB^4+8 J2^3 (1044 Ja^2+2484 JdB^2-5904 JdB JdC+2484 JdC^2-2052 JdB JpA+2664 JdC JpA+2333 JpA^2+36 (74 JdB-57 JdC+55 JpA) JpB+2333 JpB^2)-Ja^3 (5748 JdB^2+5748 JdC^2+4396 JdC JpA+2037 JpA^2-4548 JdC JpB-700 JpA JpB+2037 JpB^2+JdB (-6784 JdC-4548 JpA+4396 JpB))+2 Ja^2 (2808 JdB^3+2808 JdC^3+4 JdC^2 (326 JpA-1543 JpB)+4 JdB^2 (1100 JdC-1543 JpA+326 JpB)-(JpA+JpB) (469 JpA^2-422 JpA JpB+469 JpB^2)+2 JdC (755 JpA^2-71 JpA JpB+1893 JpB^2)+2 JdB (2200 JdC^2+1893 JpA^2-71 JpA JpB+755 JpB^2-1186 JdC (JpA+JpB)))+Ja (-432 JdB^4-432 JdC^4+1485 JpA^4+216 JdB^3 (6 JdC-12 JpA-25 JpB)+1393 JpA^3 JpB-2093 JpA^2 JpB^2+1393 JpA JpB^3+1485 JpB^4-216 JdC^3 (25 JpA+12 JpB)-4 JdC^2 (853 JpA^2-3291 JpA JpB+378 JpB^2)-4 JdB^2 (2772 JdC^2+3954 JdC JpA+378 JpA^2-100 JdC JpB-3291 JpA JpB+853 JpB^2)+2 JdC (1453 JpA^3+2898 JpA^2 JpB-2993 JpA JpB^2-756 JpB^3)+2 JdB (648 JdC^3-756 JpA^3+4 JdC^2 (50 JpA-1977 JpB)-2993 JpA^2 JpB+2898 JpA JpB^2+1453 JpB^3+6 JdC (401 JpA^2-188 JpA JpB+401 JpB^2)))+2 J2 (894 Ja^4+432 JdB^4+432 JdC^4-648 JdC^3 JpA+3828 JdC^2 JpA^2-786 JdC JpA^3-1773 JpA^4+(2592 JdC^3+4724 JdC^2 JpA-8492 JdC JpA^2-2361 JpA^3) JpB+(360 JdC^2+346 JdC JpA+2969 JpA^2) JpB^2+3 (888 JdC-787 JpA) JpB^3-1773 JpB^4-72 JdB^3 (34 JdC+9 (-4 JpA+JpB))+4 JdB^2 (2052 JdC^2+90 JpA^2+1181 JpA JpB+957 JpB^2-54 JdC (JpA+42 JpB))+Ja^2 (13996 JdB^2+13996 JdC^2+12032 JdC JpA+7491 JpA^2-4 (2983 JdC+842 JpA) JpB+7491 JpB^2+4 JdB (952 JdC-2983 JpA+3008 JpB))+2 JdB (-1224 JdC^3+1332 JpA^3+173 JpA^2 JpB-4246 JpA JpB^2-393 JpB^3-108 JdC^2 (42 JpA+JpB)+2 JdC (461 JpA^2+5676 JpA JpB+461 JpB^2))+2 Ja (-6544 JdC^2 JpA+16 JdB^2 (261 JdC-409 JpB)+(JpA+JpB) (816 JpA^2-359 JpA JpB+816 JpB^2)-2 JdC (659 JpA^2-741 JpA JpB+2288 JpB^2)+2 JdB (2088 JdC^2-2288 JpA^2+741 JpA JpB-659 JpB^2-3130 JdC (JpA+JpB))))+4 J2^2 (-6636 Ja^3-Ja (5292 JdB^2-6480 JdB JdC+5292 JdC^2-3996 JdB JpA+11252 JdC JpA+6427 JpA^2+4 (2813 JdB-999 JdC+288 JpA) JpB+6427 JpB^2)+2 (936 JdB^3+936 JdC^3-36 JdB^2 (62 JdC+13 JpA-21 JpB)+36 JdC^2 (21 JpA-13 JpB)-9 (JpA+JpB) (27 JpA^2+38 JpA JpB+27 JpB^2)+2 JdC (573 JpA^2+1340 JpA JpB+979 JpB^2)+2 JdB (-1116 JdC^2+979 JpA^2+1340 JpA JpB+573 JpB^2+180 JdC (JpA+JpB))))) Cos[k]+(7488 J2^5-23904 J2^4 Ja-566 Ja^5-8 JdC^2 (216 JdB^2 (JdB+JdC)-108 JdB (JdB+2 JdC) JpA+2 (-25 JdB+23 JdC) JpA^2+25 JpA^3)+8 JdC (108 JdB^2 (2 JdB+JdC)-32 JdB (JdB+JdC) JpA-(126 JdB+23 JdC) JpA^2+44 JpA^3) JpB-2 (8 JdB^2 (23 JdB-25 JdC)+4 JdB (23 JdB+126 JdC) JpA-226 (JdB+JdC) JpA^2+67 JpA^3) JpB^2-2 (100 JdB^2-176 JdB JpA+67 JpA^2) JpB^3+Ja^3 (2 (720 JdB^2+720 JdC^2+775 JdC JpA+524 JpA^2-2 JdB (539 JdC+360 JpA))+5 (310 JdB-9 (32 JdC+23 JpA)) JpB+1048 JpB^2)-8 J2^3 (964 Ja^2-1530 JdC JpA+1376 JpA^2+1530 JdB (2 JdC-JpB)+3037 JpA JpB+1376 JpB^2)+4 J2^2 (36 (191 Ja^3+371 Ja JdB JdC-4 (JdB+JdC) (JdB^2+3 JdB JdC+JdC^2))+6 (-337 Ja JdC+12 (JdB^2+16 JdB JdC-12 JdC^2)) JpA+4 (1016 Ja-183 JdB-468 JdC) JpA^2-290 JpA^3+(Ja (-2022 JdB+4571 JpA)+8 (9 (-12 JdB^2+16 JdB JdC+JdC^2)-194 (JdB+JdC) JpA+81 JpA^2)) JpB+4 (1016 Ja-468 JdB-183 JdC+162 JpA) JpB^2-290 JpB^3)+2 J2 (-2790 Ja^4+4 JdC (-36 JdB (20 JdB^2+3 JdB JdC+20 JdC^2)+72 (23 JdB^2+3 JdB JdC+5 JdC^2) JpA-3 (404 JdB+19 JdC) JpA^2-46 JpA^3)+8 (36 JdB (5 JdB^2+3 JdB JdC+23 JdC^2)-12 (24 JdB^2+43 JdB JdC+24 JdC^2) JpA+(241 JdB+242 JdC) JpA^2+11 JpA^3) JpB+(-12 JdB (19 JdB+404 JdC)+8 (242 JdB+241 JdC) JpA-295 JpA^2) JpB^2+8 (-23 JdB+11 JpA) JpB^3-Ja^2 (1184 JdB^2+1184 JdC^2-694 JdC JpA+3672 JpA^2+2 JdB (8006 JdC-592 JpA-347 JpB)-1184 JdC JpB+283 JpA JpB+3672 JpB^2)+2 Ja (144 (JdB+JdC) (JdB^2+7 JdB JdC+JdC^2)+4 (-18 JdB^2+422 JdB JdC+627 JdC^2) JpA+4 (183 JdB+329 JdC) JpA^2+290 JpA^3+(4 (627 JdB^2+422 JdB JdC-18 JdC^2)-1644 (JdB+JdC) JpA-373 JpA^2) JpB+(1316 JdB+732 JdC-373 JpA) JpB^2+290 JpB^3))+2 Ja^2 (536 JdB^3+536 JdC^3-4 JdC^2 (126 JpA+83 JpB)-4 JdB^2 (1034 JdC+83 JpA+126 JpB)-5 (JpA+JpB) (17 JpA^2+JpA JpB+17 JpB^2)-2 JdC (25 JpA^2-512 JpA JpB+227 JpB^2)+JdB (-4136 JdC^2-454 JpA^2+1024 JpA JpB-50 JpB^2+488 JdC (JpA+JpB)))+Ja (32 JdB^3 (90 JdC-83 JpB)-4 JdB^2 (324 JdC^2+1456 JdC JpA-932 JdC JpB-660 JpA JpB+465 JpB^2)+4 JdB (4 JdC (180 JdC^2+233 JdC JpA+317 JpA^2)-2 (728 JdC^2+604 JdC JpA+233 JpA^2) JpB+(1268 JdC+291 JpA) JpB^2-32 JpB^3)-JpA (2656 JdC^3+60 JdC^2 (31 JpA-44 JpB)+JpB (52 JpA^2+561 JpA JpB+52 JpB^2)+4 JdC (32 JpA^2-291 JpA JpB+466 JpB^2)))) Cos[2 k]+(-3456 J2^5+14976 J2^4 Ja-16 J2^3 (1392 Ja^2-540 JdB^2-540 JdC^2-378 JdC JpA-131 JpA^2+54 JdB (14 JdC+10 JpA-7 JpB)+540 JdC JpB+329 JpA JpB-131 JpB^2)+Ja (-324 Ja^4-315 (-2 JdB+JpA)^2 (-2 JdC+JpB)^2-2 Ja^2 (508 JdB^2+508 JdC^2-886 JdC JpA+123 JpA^2+JdB (660 JdC-508 JpA-886 JpB)-508 JdC JpB+581 JpA JpB+123 JpB^2)+2 Ja (2 JdC (-308 JdB (JdB+JdC)+6 (-28 JdB+23 JdC) JpA+155 JpA^2)+3 (4 JdB (23 JdB-28 JdC)+92 (JdB+JdC) JpA-67 JpA^2) JpB+(310 JdB-201 JpA) JpB^2))+8 J2^2 (1548 Ja^3+6 JdC (-108 JdB (JdB+JdC)+54 JdC JpA+25 JpA^2)+(324 JdB^2+76 (JdB+JdC) JpA-113 JpA^2) JpB+(150 JdB-113 JpA) JpB^2+Ja (-1620 JdB^2-1620 JdC^2+178 JdC JpA-393 JpA^2+1620 JdC JpB+53 JpA JpB-393 JpB^2+2 JdB (378 JdC+810 JpA+89 JpB)))+2 J2 (-816 Ja^4+315 (-2 JdB+JpA)^2 (-2 JdC+JpB)^2+2 Ja^2 (1588 JdB^2+1588 JdC^2+385 JpA^2+2 JdB (330 JdC-794 JpA-721 JpB)+857 JpA JpB+385 JpB^2-2 JdC (721 JpA+794 JpB))+4 Ja (4 JdB^2 (162 JdC-77 JpB)+JpA (-308 JdC^2+155 JpB (JpA+JpB)-2 JdC (113 JpA+84 JpB))+2 JdB (324 JdC^2+76 JdC (JpA+JpB)-JpB (84 JpA+113 JpB))))) Cos[3 k]-2 (2 J2-Ja)^3 (216 J2^2-134 Ja^2-315 (2 JdB-JpA) (2 JdC-JpB)) Cos[4 k]+63 (2 J2-Ja)^5 Cos[5 k]+I (4 JdC (-216 JdB (JdB-JdC) (6 JdB^2+7 JdB JdC+6 JdC^2)+324 (4 JdB^3+JdB^2 JdC-2 JdC^3) JpA+2 (348 JdB^2-37 JdB JdC+325 JdC^2) JpA^2-(156 JdB+17 JdC) JpA^3-33 JpA^4)+2 (648 JdB (2 JdB^3-JdB JdC^2-4 JdC^3)+16 (JdB-JdC) (33 JdB^2-62 JdB JdC+33 JdC^2) JpA-2 (1068 JdB^2-672 JdB JdC+1787 JdC^2) JpA^2+4 (39 JdB-73 JdC) JpA^3+165 JpA^4) JpB+(-8 JdB (325 JdB^2-37 JdB JdC+348 JdC^2)+4 (1787 JdB^2-672 JdB JdC+1068 JdC^2) JpA-5326 (JdB-JdC) JpA^2+913 JpA^3) JpB^2+(68 JdB^2+8 JdB (78 JdC+73 JpA)-JpA (312 JdC+913 JpA)) JpB^3+66 (2 JdB-5 JpA) JpB^4+8 Ja^3 ((110 JdB+14 JdC-55 JpA) JpA-2 (7 JdB+55 JdC) JpB+55 JpB^2)+2 Ja^2 (5432 JdB (JdB-JdC) JdC-4 (200 JdB^2+1481 JdB JdC-408 JdC^2) JpA+32 (34 JdB+71 JdC) JpA^2-416 JpA^3+(-1632 JdB^2+5924 JdB JdC+800 JdC^2+2226 JdB JpA-2226 JdC JpA-1039 JpA^2) JpB+(-32 (71 JdB+34 JdC)+1039 JpA) JpB^2+416 JpB^3)+4 J2 (72 JdB (JdB-JdC) JdC (-19 Ja+6 (JdB+JdC))+4 (4 Ja^2 (26 JdB-7 JdC)+108 (JdB-JdC) JdC^2+Ja (56 JdB^2+726 JdB JdC-323 JdC^2)) JpA-2 (8 Ja (13 Ja+32 JdB)+37 (35 Ja+2 JdB) JdC+624 JdC^2) JpA^2+4 (68 Ja+5 JdC) JpA^3+(16 Ja^2 (7 JdB-26 JdC)+432 JdB^2 (JdB-JdC)+4 Ja (323 JdB^2-726 JdB JdC-56 JdC^2)-4 (JdB-JdC) (401 Ja+277 (JdB+JdC)) JpA+(1219 Ja-312 JdB+2220 JdC) JpA^2+559 JpA^3) JpB+(208 Ja^2+Ja (2590 JdB+512 JdC-1219 JpA)+4 (312 JdB^2+37 JdB (JdC-15 JpA)+78 JdC JpA)) JpB^2-(272 Ja+20 JdB+559 JpA) JpB^3)+16 J2^2 (18 JdB^2 (28 JdC-5 JpB)-JdB (504 JdC^2+428 Ja JpA+162 JdC (JpA-JpB)+28 Ja JpB+123 JpA JpB+325 JpB^2)+Ja (214 (JpA-JpB) (JpA+JpB)+4 JdC (7 JpA+107 JpB))+JpA (90 JdC^2+101 JpB (-JpA+JpB)+JdC (325 JpA+123 JpB)))+4 Ja (-4 JdB^3 (108 JdC+456 JpA-73 JpB)+4 JdC^3 (-73 JpA+456 JpB)+12 JdC^2 (9 JpA^2+80 JpA JpB-120 JpB^2)+4 JdB^2 (JpA (457 JdC+360 JpA)+48 (7 JdC-5 JpA) JpB-27 JpB^2)-JdC JpA (183 JpA^2+132 JpA JpB+317 JpB^2)-3 (44 JpA^4-9 JpA^3 JpB+9 JpA JpB^3-44 JpB^4)+JdB (432 JdC^3-4 JdC^2 (336 JpA+457 JpB)+728 JdC (-JpA^2+JpB^2)+JpB (317 JpA^2+132 JpA JpB+183 JpB^2)))) Sin[k]+I (8 JdC^2 (-216 JdB^2 (JdB-JdC)+108 JdB (JdB-2 JdC) JpA+14 (5 JdB+7 JdC) JpA^2-35 JpA^3)-8 JdC (108 JdB^2 (-2 JdB+JdC)+8 JdB (-JdB+JdC) JpA+(186 JdB+35 JdC) JpA^2-64 JpA^3) JpB-2 (56 JdB^2 (7 JdB+5 JdC)-4 JdB (35 JdB+186 JdC) JpA+170 (-JdB+JdC) JpA^2+71 JpA^3) JpB^2+2 (140 JdB^2-256 JdB JpA+71 JpA^2) JpB^3+8 Ja^3 (28 JdB JpA+55 JdC JpA-14 JpA^2-55 JdB JpB-28 JdC JpB+14 JpB^2)+4 J2^2 (1368 JdB (JdB-JdC) JdC-4 (9 JdC (20 JdB+JdC)+Ja (-56 JdB+214 JdC)) JpA+14 (-8 Ja+95 JdC) JpA^2+(8 Ja (107 JdB-28 JdC)+36 JdB (JdB+20 JdC)-2024 (JdB-JdC) JpA+347 JpA^2) JpB+(112 Ja-1330 JdB-347 JpA) JpB^2)+2 J2 (144 JdB (JdB-JdC) JdC (-10 Ja+19 (JdB+JdC))-8 (8 Ja JdB (7 Ja+4 JdB)+(-52 Ja^2-652 Ja JdB+297 JdB^2) JdC+18 Ja JdC^2-171 JdC^3) JpA+4 (56 Ja^2+64 Ja JdB-1290 Ja JdC+545 JdB JdC+88 JdC^2) JpA^2+2 (-32 Ja+229 JdC) JpA^3+(-8 JdB (52 Ja^2-18 Ja JdB+171 JdB^2)+32 Ja (14 Ja-163 JdB) JdC+8 (32 Ja+297 JdB) JdC^2+4 (JdB-JdC) (324 Ja+329 (JdB+JdC)) JpA+2 (350 Ja-609 JdB-176 JdC) JpA^2-197 JpA^3) JpB-2 (2 (56 Ja^2-1290 Ja JdB+88 JdB^2+64 Ja JdC+545 JdB JdC)+(350 Ja-176 JdB-609 JdC) JpA) JpB^2+(64 Ja-458 JdB+197 JpA) JpB^3)+Ja^2 (4 JdB^2 (1154 JdC+64 JpA-613 JpB)+4 JdC^2 (613 JpA-64 JpB)+(JpA-JpB) (64 JpA^2-1299 JpA JpB+64 JpB^2)+JdC (4462 JpA^2-3288 JpA JpB+256 JpB^2)-2 JdB (2308 JdC^2+128 JpA^2+4808 JdC (JpA-JpB)-1644 JpA JpB+2231 JpB^2))+Ja (8 JdB^3 (-342 JdC+259 JpB)-4 JdB^2 (7 (3 JpA-40 JpB) JpB+JdC (550 JpA+384 JpB))+2 JdB (1368 JdC^3+4 JdC^2 (192 JpA+275 JpB)+98 JdC (-JpA^2+JpB^2)+JpB (377 JpA^2-296 JpA JpB+153 JpB^2))-JpA (2072 JdC^3+28 JdC^2 (40 JpA-3 JpB)+33 JpB (-JpA^2+JpB^2)+JdC (306 JpA^2-592 JpA JpB+754 JpB^2)))) Sin[2 k]-8 I (2 JdC (2 (72 J2^2-72 J2 Ja+7 Ja^2) JdB (JdB-JdC)+(4 J2 Ja (7 Ja+4 JdB-18 JdC)+7 Ja^2 (-Ja+2 JdB+JdC)+J2^2 (-28 Ja+72 JdC)) JpA+(-70 J2^2+62 J2 Ja-19 Ja^2) JpA^2)+(-2 JdB (J2^2 (-28 Ja+72 JdB)+7 Ja^2 (-Ja+JdB+2 JdC)+4 J2 Ja (7 Ja-18 JdB+4 JdC))-2 Ja (8 J2+7 Ja) (JdB-JdC) JpA+(70 J2^2-62 J2 Ja+19 Ja^2) JpA^2) JpB+(70 J2^2-62 J2 Ja+19 Ja^2) (2 JdB-JpA) JpB^2) Sin[3 k]))
W12o5[k_,Ja_,J2_,JdB_,JpA_,JpB_,JdC_]:=1/1536 (6 JdC (-8 JdB^2 (4 JdB+JdC)+8 JdB (2 JdB+JdC) JpA-2 (5 JdB+JdC) JpA^2-11 JpA^3)+6 (16 JdB^3+14 JdB^2 JpA+3 JpA^2 (JdC+JpA)-JdB JpA (6 JdC+JpA)) JpB-3 (24 JdB^2+64 JdC^2-54 JdB JpA+17 JpA^2) JpB^2+48 JpB^4+24 J2^3 (6 JdB-8 JdC-3 JpA+4 JpB)+Ja^3 (-10 JdB-72 JdC+19 JpA+36 JpB)-Ja^2 (124 JdB^2+328 JdC^2+31 JpA^2+4 JdC (33 JpA-64 JpB)-4 JdB (8 JdC+35 JpA-26 JpB)-60 JpA JpB+66 JpB^2)-4 J2^2 (36 (JdB^2-2 JdB JdC+2 JdC^2)+31 JpA^2+92 JpA JpB+26 JpB^2+Ja (102 JdB-24 JdC-17 JpA+12 JpB))+Ja (-24 JdB^3-12 JdB^2 (4 JdC+JpA-11 JpB)+2 JdB (-84 JdC^2+114 JdC JpA+27 JpA^2+272 JdC JpB-93 JpA JpB-71 JpB^2)+JpA (340 JdC^2-6 JdC JpA+27 JpA^2-272 JdC JpB+24 JpA JpB+43 JpB^2))+2 J2 (3 (8 JdB (JdB^2+4 JdB JdC+7 JdC^2)-4 (11 JdB^2+2 JdB JdC+7 JdC^2) JpA-2 (JdB+2 JdC) JpA^2-5 JpA^3)+2 (12 JdB (JdB-9 JdC)-2 (24 JdB+37 JdC) JpA-9 JpA^2) JpB+(98 JdB+19 JpA) JpB^2+Ja^2 (-2 JdB-120 JdC+21 JpA+60 JpB)+Ja (144 JdC^2+212 JdC JpA+70 JpA^2-4 JdB (18 JdC+JpA-52 JpB)-20 JpA JpB+52 JpB^2))+(-48 JdB JdC^2 (JdB+2 JdC)+48 JdC^3 JpA-4 (48 JdB^2+19 JdC^2) JpA^2+48 JpA^4+144 J2^3 (2 JdC-JpB)+8 JdC (6 JdB (JdB+JdC)-(JdB-12 JdC) JpA+19 JpA^2) JpB+(-28 JdB^2+(36 JdC-49 JpA) JpA+20 JdB (-6 JdC+JpA)) JpB^2-36 JdB JpB^3+2 Ja^3 (-8 JdB-10 JdC+6 JpA+5 JpB)-2 Ja^2 (160 JdB^2+124 JdC^2+45 JpA^2-2 JdB (12 JdC+70 JpA-35 JpB)+32 JdC (4 JpA-5 JpB)-34 JpA JpB+53 JpB^2)+2 J2 (-4 Ja^2 (44 JdB+JdC-20 JpA)+2 JdC (108 JdB^2+72 JdB JdC+24 JdC^2-132 JdB JpA+35 JpA^2)+8 Ja (12 JdB^2-JdB (21 JdC+JpA)+JpA (50 JdC+11 JpA))+(2 (Ja^2+106 Ja JdB-6 (9 JdB^2+6 JdB JdC+22 JdC^2))+4 (11 Ja-29 JdB-34 JdC) JpA+29 JpA^2) JpB+4 (40 Ja-4 JdB-3 JdC+4 JpA) JpB^2-30 JpB^3)+Ja (-2 JdC (108 JdB^2+24 JdC^2-4 (69 JdB+28 JdC) JpA+47 JpA^2)+(4 (99 JdB^2+62 JdB JdC+66 JdC^2)-4 (79 JdB+62 JdC) JpA+31 JpA^2) JpB+12 (-JdB+JdC+2 JpA) JpB^2+30 JpB^3)-8 J2^2 (24 JdB^2+36 JdC^2+12 JdC JpA+21 JpA^2+Ja (102 JdC-2 JpA-51 JpB)+86 JpA JpB+31 JpB^2-12 JdB (5 JdC+JpB))) Cos[k]-(48 J2^3 (2 JdB-8 JdC-JpA+4 JpB)+4 Ja^3 (-5 JdB-28 JdC+6 JpA+14 JpB)+Ja^2 (124 JdB^2-16 JdC^2+8 JdC JpA+75 JpA^2-4 JdB (4 JdC+45 JpA-38 JpB)-8 (4 JdC+JpA) JpB+40 JpB^2)+4 J2^2 (36 JdB^2-48 JdC^2-24 JdC JpA+31 JpA^2+4 Ja (3 JdB+12 JdC-10 JpA-6 JpB)+80 JpA JpB+32 JpB^2+24 JdB (-2 JdC+JpB))+2 (24 JdB^3 (-2 JdC+JpB)+JdB JpA (30 JdC JpA-7 (2 JdC+3 JpA) JpB+5 JpB^2)+2 JdB^2 (12 JdC JpA+JpB (-3 JpA+JpB))-JpA^2 (-8 JdC^2+JpB (-9 JpA+JpB)+JdC (15 JpA+JpB)))+2 J2 (-24 JdB^3+2 Ja^2 (46 JdB+56 JdC-13 JpA-28 JpB)+12 JdB^2 (-4 JdC+11 JpA+2 JpB)+2 Ja (48 JdB JdC+48 JdC^2-2 JdB JpA-45 JpA^2-32 (3 JdB+JpA) JpB-32 JpB^2)+JdB (72 JdC^2+48 JdC JpA+6 JpA^2-72 JdC JpB+40 JpA JpB+58 JpB^2)+JpA (-36 JdC^2+15 JpA^2-34 JpA JpB-25 JpB^2+4 JdC (JpA+7 JpB)))+Ja (24 JdB^3+JpA (4 JdC^2+6 JdC JpA-3 JpA^2-16 JdC JpB+27 JpB^2)-4 JdB^2 (12 JdC+23 (3 JpA+JpB))+JdB (-72 JdC^2+42 JpA^2+62 JpA JpB-78 JpB^2+4 JdC (-5 JpA+28 JpB)))) Cos[2 k]+(-4 J2 (2 Ja^2 (14 JdB+45 JdC-9 JpA)+15 JdC (-2 JdB+JpA)^2+2 Ja (12 JdB^2-2 JdB JpA-7 JpA^2))+8 J2^2 (12 JdB^2-8 JpA^2+Ja (-12 JdB+90 JdC+4 JpA-45 JpB))+Ja (8 Ja (JdB-JpA) (JdB+2 JpA)+Ja^2 (56 JdB+60 JdC-32 JpA-30 JpB)+15 (-2 JdB+JpA)^2 (2 JdC-JpB))+30 J2 (6 Ja^2+(-2 JdB+JpA)^2) JpB+48 J2^3 (4 JdB-2 (5 JdC+JpA)+5 JpB)) Cos[3 k]-15 (2 J2-Ja)^3 (2 JdB-JpA) Cos[4 k]+I (8 JdB (16 Ja^3+Ja^2 (42 JdB-2 JdC)+3 Ja JdC (5 JdB+4 JdC)+6 JdC^2 (JdB+6 JdC))+192 J2^3 (2 JdB-JpA)-4 (15 Ja^3+36 JdC^3+2 Ja JdC (67 JdB+5 JdC)+2 Ja^2 (29 JdB+6 JdC)) JpA+2 (21 Ja^2+96 JdB^2+95 Ja JdC+34 JdC^2) JpA^2-48 JpA^4+4 J2 (4 Ja^2 (8 JdB-5 JpA)-3 JdC (20 JdB^2+8 JdB JdC-28 JdB JpA+8 JdC JpA+21 JpA^2)-4 Ja (24 JdB^2+2 JpA (JdC+JpA)+JdB (3 JdC+JpA)))-2 J2 (4 (10 Ja^2+53 Ja JdB-15 JdB^2-2 Ja JdC+6 JdB JdC)-4 (21 Ja+45 JdB+14 JdC) JpA+9 JpA^2) JpB-(28 Ja^3-4 Ja^2 (31 JdB+10 JdC-13 JpA)+4 JdC (12 JdB (JdB+3 JdC)+2 (-8 JdB+9 JdC) JpA+43 JpA^2)+Ja (4 (71 JdB^2+52 JdB JdC-72 JdC^2)-4 (57 JdB+31 JdC) JpA+55 JpA^2)) JpB+8 J2 (5 Ja+2 JdB+13 JpA) JpB^2-(44 Ja^2+4 JdB^2+16 (JdB-3 JdC) JpA-53 JpA^2+24 Ja (4 JdC+JpA)) JpB^2-12 (2 Ja-8 JdB+3 JpA) JpB^3+8 J2^2 (48 JdB^2+12 JdB (-JdC+JpB)+JpA (-12 JdC+5 JpA+6 JpB)+Ja (-24 JdB+14 JpA+34 JpB))) Sin[k]-I (192 J2^3 (2 JdB-JpA)-2 JdC (-48 JdB^3+24 JdB^2 JpA+30 JdB JpA^2+(8 JdC-15 JpA) JpA^2)+2 (-24 JdB^3+6 JdB^2 JpA+(JdC-9 JpA) JpA^2+7 JdB JpA (2 JdC+3 JpA)) JpB+2 (-2 JdB^2-5 JdB JpA+JpA^2) JpB^2+Ja^3 (-40 JdB+6 JpA+8 JpB)+Ja^2 (-124 JdB^2-JpA (8 JdC+75 JpA)+4 JdB (4 JdC+45 JpA-38 JpB)+8 (2 JdC+JpA) JpB-8 JpB^2)-4 J2^2 (36 JdB^2+2 Ja (96 JdB-65 JpA-4 JpB)+24 JdB (-2 JdC+JpB)+JpA (-24 JdC+31 JpA+80 JpB))+2 J2 (24 JdB^3+12 JdB^2 (4 JdC-11 JpA-2 JpB)-JpA (84 JdC^2+15 JpA^2+4 JdC (JpA-23 JpB)-34 JpA JpB+5 JpB^2)+8 Ja^2 (11 JdB-2 (4 JpA+JpB))+2 JdB (84 JdC^2-3 JpA^2-20 JpA JpB+JpB^2-12 JdC (2 JpA+7 JpB))+2 Ja (45 JpA^2+32 JpA JpB+4 JpB (-2 JdC+JpB)+2 JdB (-24 JdC+JpA+48 JpB)))+Ja (-24 JdB^3+2 JdB (-84 JdC^2+10 JdC JpA-21 JpA^2+64 JdC JpB-31 JpA JpB+9 JpB^2)+4 JdB^2 (12 JdC+23 (3 JpA+JpB))+JpA (116 JdC^2-2 JdC (3 JpA+52 JpB)+3 (JpA^2+JpB^2)))) Sin[2 k]-I (96 J2^3 (2 JdB-JpA)+32 J2^2 (3 JdB (-Ja+JdB)+Ja JpA-2 JpA^2)+4 J2 (-15 JdC (-2 JdB+JpA)^2+Ja^2 (-28 JdB+18 JpA)+Ja (-24 JdB^2+4 JdB JpA+14 JpA^2))+Ja (8 Ja^2 (7 JdB-4 JpA)+8 Ja (JdB-JpA) (JdB+2 JpA)+15 (-2 JdB+JpA)^2 (2 JdC-JpB))+30 J2 (-2 JdB+JpA)^2 JpB) Sin[3 k]+15 I (2 J2-Ja)^3 (2 JdB-JpA) Sin[4 k])
(* We report first 7 orders of the ground-state energy per dimer. Normalization : Jd=1. *)
(* ZEROTH ORDER *)
gs0[Ja_,J2_,JdB_,JpA_,JpB_,JdC_]:=1;
(* FIRST ORDER *)
gs1[Ja_,J2_,JdB_,JpA_,JpB_,JdC_]:=0;
(* SECOND ORDER *)
gs2[Ja_,J2_,JdB_,JpA_,JpB_,JdC_]:=(-3*(4*(JdC-JpB)*JdC+JpA^2+JpB^2+4*(JdB-JpA)*JdB+2*Ja^2+8*(J2-Ja)*J2))/64;
(* THIRD ORDER *)
gs3[Ja_,J2_,JdB_,JpA_,JpB_,JdC_]:=(-3*(2*(4*JdC^2-2*JdC*JpB-JpB^2)*JdC+(JpA^2-JpA*JpB+JpB^2)*(JpA+JpB)+2*(4*JdB^2-2*JdB*JpA-JpA^2)*JdB+2*(3*(2*JdB-JpA)*(2*JdC-JpB)+Ja^2)*Ja-4*(3*(2*JdB-JpA)*(2*JdC-JpB)+Ja^2-2*(2*J2-Ja)*J2)*J2))/256;
(* FOURTH ORDER *)
gs4[Ja_,J2_,JdB_,JpA_,JpB_,JdC_]:=(16*((12*(3*JpA-2*JpB+4*JdC-3*JdB)*JdB-(12*(2*JpA-3*JpB+3*JdC)*JdC+13*JpA^2-8*JpA*JpB+13*JpB^2)+49*Ja^2+6*(J2-10*Ja)*J2)*J2+(4*(JpA-9*JpB+9*JdC)*JdC+13*(JpA^2+JpB^2)-4*(9*JpA-JpB-9*JdB)*JdB-7*Ja^2)*Ja-2*(2*((JpA+4*JpB)*JpB-12*JdC^2-6*(2*JdC-JpB)*JdB)*JdB-(5*(JpA+JpB)*JpB-12*JdC^2-2*(4*JpA+JpB)*JdC)*JpA))*J2+2*(8*(2*(2*(JpA+JpB-6*JdC)*JdC-(2*JpA-3*JpB)*JpB-4*(3*JdC-2*JpB)*JdB)*JdB-(3*(JpA+JpB)*JpB-16*JdC^2-2*(3*JpA-2*JpB)*JdC)*JpA)-(13*Ja^2+104*JdB^2+128*JdB*JdC-104*JdB*JpA-48*JdB*JpB+104*JdC^2-48*JdC*JpA-104*JdC*JpB+34*JpA^2+24*JpA*JpB+34*JpB^2)*Ja)*Ja-(8*(6*(JdC+6*JpB)*JdC^2-(2*JpA^2-9*JpB^2)*JpB-(2*JpA^2+39*JpB^2)*JdC)*JdC+3*JpA^4+20*JpA^2*JpB^2+3*JpB^4-8*((24*(JdC-JpB)*JdC+39*JpA^2+2*JpB^2-6*(JdB+6*JpA)*JdB)*JdB-(8*(3*JdC-2*JpB)*JdC+9*JpA^2-2*JpB^2)*JpA)*JdB))/4096;

(* FIFTH ORDER *)
gs5[Ja_,J2_,JdB_,JpA_,JpB_,JdC_]:=(2*(2*(2*(170*JpA+29*JpB-302*JdC-212*JdB)*JdB+4*(131*(JpA+JpB)-151*JdC)*JdC+74*JpA^2-38*JpA*JpB-115*JpB^2)*JdB+4*(29*JpA+170*JpB-212*JdC)*JdC^2-11*(14*JpA^2-13*JpA*JpB+14*JpB^2)*(JpA+JpB)-2*(115*JpA^2+38*JpA*JpB-74*JpB^2)*JdC-(89*Ja^2+520*JdB^2+1472*JdB*JdC-520*JdB*JpA-776*JdB*JpB+520*JdC^2-776*JdC*JpA-520*JdC*JpB+154*JpA^2+400*JpA*JpB+154*JpB^2)*Ja)*Ja^2-(8*(2*(90*(JpA+JpB-2*JdC)*JdC-(82*JpA-25*JpB)*JpB)*JdC-(117*JpA^3-9*JpA*JpB^2+17*JpB^3))*JdB^2-(144*(10*JdB-31*JpA)*JdB^4+1440*JdC^5-4464*JdC^4*JpB+272*JdC^3*JpA^2+1872*JdC^3*JpB^2+136*JdC^2*JpA^3-72*JdC^2*JpA^2*JpB+936*JdC^2*JpB^3+88*JdC*JpA^3*JpB+204*JdC*JpA^2*JpB^2-558*JdC*JpB^4+45*JpA^5-134*JpA^3*JpB^2-134*JpA^2*JpB^3+45*JpB^5+16*(180*(JdC-JpB)*JdC+117*JpA^2+17*JpB^2)*JdB^3)-2*(8*((JpA+JpB)*JpB-180*JdC^2-(25*JpA-82*JpB)*JdC)*JdC-(279*JpA^3-102*JpA*JpB^2-44*JpB^3))*JdB*JpA)+8*((4*(7*(JpA+21*JpB)-46*JdC)*JdC^2+(JpA^2-22*JpA*JpB+JpB^2)*JpB-2*(20*JpA^2-6*JpA*JpB+129*JpB^2)*JdC)*JpA+4*(180*JdB*JdC-46*JdB*JpB-72*JdC^2-388*JdC*JpA+44*JdC*JpB+147*JpA*JpB+7*JpB^2)*JdB^2+2*(8*(11*JpA-97*JpB+45*JdC)*JdC^2-(129*JpA^2-6*JpA*JpB+20*JpB^2)*JpB+2*(173*JpA^2-30*JpA*JpB+173*JpB^2)*JdC)*JdB)*Ja+4*((2*(4*(65*JpA-18*JpB+36*JdC)*JdC^2+(130*JpA^2-121*JpA*JpB+130*JpB^2)*(JpA+JpB)+2*(131*JpA^2-78*JpA*JpB-114*JpB^2)*JdC-2*(2*(18*JpA-65*JpB-126*JdC-36*JdB)*JdB+4*(83*(JpA+JpB)-63*JdC)*JdC+114*JpA^2+78*JpA*JpB-131*JpB^2)*JdB)-(133*Ja^2-456*JdB^2-256*JdB*JdC+456*JdB*JpA+336*JdB*JpB-456*JdC^2+336*JdC*JpA+456*JdC*JpB-74*JpA^2-136*JpA*JpB-74*JpB^2)*Ja)*Ja+8*((6*(6*(2*JpA+23*JpB-10*JdC)*JdC-(61*JpA^2+10*JpA*JpB+61*JpB^2))*JdC+(149*JpA^2+10*JpA*JpB+17*JpB^2)*JpB+18*(2*(23*JpA+2*JpB)*JdC-(22*JpA+3*JpB)*JpB-10*(2*JdC-JpB)*JdB)*JdB)*JdB-(2*(9*(3*JpA+22*JpB-10*JdC)*JdC^2-(2*JpA^2+7*JpA*JpB+2*JpB^2)*JpB)-(17*JpA^2+10*JpA*JpB+149*JpB^2)*JdC)*JpA)-2*(2*(12*(17*JpA+3*JpB-3*JdC)*JdC-(85*JpA^2+184*JpA*JpB+85*JpB^2)+12*(3*JpA+17*JpB-48*JdC-3*JdB)*JdB-127*Ja^2)*Ja+36*(11*JpA-2*JpB+4*JdC)*JdC^2+5*(26*JpA^2-27*JpA*JpB+26*JpB^2)*(JpA+JpB)+2*(151*JpA^2-122*JpA*JpB-114*JpB^2)*JdC-2*(18*(2*JpA-11*JpB-6*JdC-4*JdB)*JdB+36*(7*(JpA+JpB)-3*JdC)*JdC+114*JpA^2+122*JpA*JpB-151*JpB^2)*JdB+4*(36*(JdC-JpB)*JdC+53*JpA^2+60*JpA*JpB+53*JpB^2+36*(JdB-JpA)*JdB-191*Ja^2-9*(30*J2-61*Ja)*J2)*J2)*J2)*J2)/49152;

(* SIXTH ORDER *)
gs6[Ja_,J2_,JdB_,JpA_,JpB_,JdC_]:=(-(2*((2*(2*(2*(15638*JpA+2227*JpB-718*JdC)*JdC-(1981*JpA^2+31392*JpA*JpB+1981*JpB^2))*JdC+9204*JpA^3-69*JpA^2*JpB+11258*JpA*JpB^2+729*JpB^3+2*(2*(7924*JpA+41*JpB-718*JdC-2050*JdB)*JdB+2*(2227*JpA+15638*JpB-16854*JdC)*JdC-(14918*JpA^2+641*JpA*JpB+5191*JpB^2))*JdB)*JdB+2*(2*(2*(41*JpA+7924*JpB-2050*JdC)*JdC-(5191*JpA^2+641*JpA*JpB+14918*JpB^2))*JdC+729*JpA^3+11258*JpA^2*JpB-69*JpA*JpB^2+9204*JpB^3)*JdC-(833*JpA^4-613*JpA^3*JpB+2799*JpA^2*JpB^2-613*JpA*JpB^3+833*JpB^4)-((4*(3859*JpA+2657*JpB-2891*JdC)*JdC-(2731*JpA^2+7864*JpA*JpB+2731*JpB^2)+4*(2657*JpA+3859*JpB-6600*JdC-2891*JdB)*JdB-1389*Ja^2)*Ja+2*(2*(3493*JpA+3070*JpB-3292*JdC)*JdC+1211*JpA^2-3982*JpA*JpB-74*JpB^2)*JdC-(1302*JpA^2-355*JpA*JpB+1302*JpB^2)*(JpA+JpB)+2*(2*(3070*JpA+3493*JpB-7986*JdC-3292*JdB)*JdB+4*(2059*(JpA+JpB)-3993*JdC)*JdC-(74*JpA^2+3982*JpA*JpB-1211*JpB^2))*JdB)*Ja)*Ja+2*(2*(2*(4*(2*(29*(82*JpA+JpB)-540*JdC)*JdC-(2262*JpA-211*JpB)*JpB-(3726*JdC-1471*JpB)*JdB)*JdB+2*(2*(2407*(JpA+JpB)-1080*JdC)*JdC-(1162*JpA^2+1257*JpA*JpB+2610*JpB^2))*JdC+(2114*JpA^2-1276*JpA*JpB+491*JpB^2)*JpB)*JdB+4*(2*(2*(29*(JpA+82*JpB)-1863*JdC)*JdC^2-(687*JpA^2-1163*JpA*JpB+687*JpB^2)*(JpA+JpB))-(2610*JpA^2+1257*JpA*JpB+1162*JpB^2)*JdC)*JdC+(1156*JpA^3+382*JpA^2*JpB-573*JpA*JpB^2+841*JpB^3)*JpB)*JdB+(16*(211*JpA-2262*JpB+1471*JdC)*JdC^3-(41*JpA^2-633*JpA*JpB+41*JpB^2)*(JpA+JpB)*JpB+4*(491*JpA^2-1276*JpA*JpB+2114*JpB^2)*JdC^2+2*(841*JpA^3-573*JpA^2*JpB+382*JpA*JpB^2+1156*JpB^3)*JdC)*JpA))*Ja-(4*((16*((378*JdC^2-540*JdC*JpA+756*JdC*JpB-845*JpA^2+182*JpA*JpB-845*JpB^2)*JdC+(352*JpA^2+97*JpA*JpB+141*JpB^2)*JpB)*JdC-(4401*JpA^4-3236*JpA^2*JpB^2+264*JpA*JpB^3-106*JpB^4)+4*(216*(7*JdC-8*JpB)*JdC-(4401*JpA^2-310*JpB^2)+108*(19*JdB-17*JpA)*JdB)*JdB^2+8*(4*(54*(7*JpA-5*JpB+10*JdC)*JdC-(206*JpA+85*JpB)*JpB)*JdC+2403*JpA^3-298*JpA*JpB^2+106*JpB^3)*JdB)*JdB-(8*(4*(85*JpA+206*JpB+216*JdC)*JdC^2+7*(2*JpA^2+19*JpA*JpB+2*JpB^2)*JpB-2*(141*JpA^2+97*JpA*JpB+352*JpB^2)*JdC)*JdC+459*JpA^4+836*JpA^2*JpB^2-708*JpA*JpB^3-160*JpB^4)*JpA)*JdB+4*((4*((108*(19*JdC-17*JpB)*JdC+310*JpA^2-4401*JpB^2)*JdC+2*(106*JpA^3-298*JpA^2*JpB+2403*JpB^3))*JdC+106*JpA^4-264*JpA^3*JpB+3236*JpA^2*JpB^2-4401*JpB^4)*JdC+(160*JpA^4+708*JpA^3*JpB-836*JpA^2*JpB^2-459*JpB^4)*JpB)*JdC+513*JpA^6-938*JpA^4*JpB^2-1928*JpA^3*JpB^3-938*JpA^2*JpB^4+513*JpB^6)-4*((2*(2*(4*(7668*JpA-19*JpB+594*JdC-3618*JdB)*JdB^2+2*(1188*JdC^2+36338*JdC*JpA-1742*JdC*JpB-57*JpA^2-38388*JpA*JpB-57*JpB^2)*JdC+6420*JpA^3-677*JpA^2*JpB+16307*JpA*JpB^2+1111*JpB^3-2*(2*(871*JpA-18169*JpB+18306*JdC)*JdC+11574*JpA^2-793*JpA*JpB+7110*JpB^2)*JdB)*JdB-(2*(2*(2*(19*JpA-7668*JpB+3618*JdC)*JdC+7110*JpA^2-793*JpA*JpB+11574*JpB^2)*JdC-(1111*JpA^3+16307*JpA^2*JpB-677*JpA*JpB^2+6420*JpB^3))*JdC+353*JpA^4+17*JpA^3*JpB+6399*JpA^2*JpB^2+17*JpA*JpB^3+353*JpB^4))-(2*(2*(1902*JpA+719*JpB-3410*JdC-2172*JdB)*JdB+4*(551*(JpA+JpB)-1705*JdC)*JdC-(234*JpA^2+2206*JpA*JpB-2595*JpB^2))*JdB+4*(719*JpA+1902*JpB-2172*JdC)*JdC^2+(74*JpA^2-147*JpA*JpB+74*JpB^2)*(JpA+JpB)+2*(2595*JpA^2-2206*JpA*JpB-234*JpB^2)*JdC-2*(2*((3408*JdC-1748*JpA-3743*JpB+2540*JdB)*JdB+(2540*JdC-3743*JpA-1748*JpB)*JdC-(119*JpA^2-1611*JpA*JpB+119*JpB^2))-427*Ja^2)*Ja)*Ja)*Ja+2*(2*(2*(2*(216*(23*(JpA+JpB)-14*JdC)*JdC+90*JpA^2+133*JpA*JpB-1756*JpB^2)*JdC-(198*JpA^2+2855*JpA*JpB+68*JpB^2)*JpB-4*(3618*JdB*JdC-1863*JdB*JpB+1512*JdC^2-4428*JdC*JpA-216*JdC*JpB+2178*JpA*JpB-292*JpB^2)*JdB)*JdB-(4*((108*(67*JdC-4*JpA-82*JpB)*JdC+1756*JpA^2-133*JpA*JpB-90*JpB^2)*JdC+(2010*JpA^2-1489*JpA*JpB+2010*JpB^2)*(JpA+JpB))*JdC-(3244*JpA^3+2386*JpA^2*JpB+513*JpA*JpB^2+1135*JpB^3)*JpB))*JdB+(4*(4*(1863*JdC+292*JpA-2178*JpB)*JdC-(68*JpA^2+2855*JpA*JpB+198*JpB^2))*JdC^2-(377*JpA^2-538*JpA*JpB+377*JpB^2)*(JpA+JpB)*JpB+2*(1135*JpA^3+513*JpA^2*JpB+2386*JpA*JpB^2+3244*JpB^3)*JdC)*JpA)-2*(2*(2*(54*(712*JpA-127*JpB+78*JdC)*JdC+1335*JpA^2-42688*JpA*JpB+1335*JpB^2)*JdC+5700*JpA^3-1561*JpA^2*JpB+18872*JpA*JpB^2+1385*JpB^3+6*(18*(268*JpA-17*JpB+78*JdC-126*JdB)*JdB-(18*(127*JpA-712*JpB+642*JdC)*JdC+3594*JpA^2-837*JpA*JpB+2711*JpB^2))*JdB)*JdB-(2*(6*(18*(17*JpA-268*JpB+126*JdC)*JdC+2711*JpA^2-837*JpA*JpB+3594*JpB^2)*JdC-(1385*JpA^3+18872*JpA^2*JpB-1561*JpA*JpB^2+5700*JpB^3))*JdC+101*JpA^4+275*JpA^3*JpB+7779*JpA^2*JpB^2+275*JpA*JpB^3+101*JpB^4)+(2*(18*(215*JpA-42*JpB+84*JdC)*JdC-(831*JpA^2-2794*JpA*JpB-1902*JpB^2))*JdC-(3070*JpA^2+1459*JpA*JpB+3070*JpB^2)*(JpA+JpB)-2*(18*(42*JpA-215*JpB+606*JdC-84*JdB)*JdB-(4*(1097*(JpA+JpB)-2727*JdC)*JdC+1902*JpA^2+2794*JpA*JpB-831*JpB^2))*JdB+(1967*Ja^2-4040*JdB^2+12976*JdB*JdC+8216*JdB*JpA-13612*JdB*JpB-4040*JdC^2-13612*JdC*JpA+8216*JdC*JpB-6214*JpA^2+3616*JpA*JpB-6214*JpB^2)*Ja)*Ja-2*(2*(108*(82*JpA-13*JpB+7*JdC)*JdC-(159*JpA^2+5216*JpA*JpB+159*JpB^2)-108*(13*JpA-82*JpB+156*JdC-7*JdB)*JdB-9435*Ja^2+108*(53*J2-25*Ja)*J2)*J2-(2*(54*(14*JpA-11*JpB+58*JdC-28*JdB)*JdB-(108*(9*(JpA+JpB)-29*JdC)*JdC+1086*JpA^2+1678*JpA*JpB-411*JpB^2))*JdB-(2*(54*(11*JpA-14*JpB+28*JdC)*JdC-(411*JpA^2-1678*JpA*JpB-1086*JpB^2))*JdC-(1646*JpA^2+253*JpA*JpB+1646*JpB^2)*(JpA+JpB))-4*((9936*JdC+2052*JpA-5377*JpB-1404*JdB)*JdB-((1404*JdC+5377*JpA-2052*JpB)*JdC+851*JpA^2-2385*JpA*JpB+851*JpB^2)+3391*Ja^2)*Ja))*J2)*J2)*J2))/1179648;

(* SEVENTH ORDER *)
gs7[Ja_,J2_,JdB_,JpA_,JpB_,JdC_]:=(4*(((4*((4*(2150545*JpA+306707*JpB-459455*JdC)*JdC-(571128*JpA^2+4170722*JpA*JpB+53139*JpB^2)-4*(1333894*JdC-167736*JpA-639131*JpB+46020*JdB)*JdB)*JdB+2*(2*(306707*JpA+2150545*JpB-1333894*JdC)*JdC-(2217297*JpA^2+396442*JpA*JpB+2217297*JpB^2))*JdC+157272*JpA^3+2195749*JpA^2*JpB-945*JpA*JpB^2+650843*JpB^3)*JdB-(4*((4*(46020*JdC-639131*JpA-167736*JpB)*JdC+53139*JpA^2+4170722*JpA*JpB+571128*JpB^2)*JdC-(650843*JpA^3-945*JpA^2*JpB+2195749*JpA*JpB^2+157272*JpB^3))*JdC+74916*JpA^4+1445886*JpA^3*JpB-54449*JpA^2*JpB^2+1445886*JpA*JpB^3+74916*JpB^4)-(4*(4*(73178*JpA+26517*JpB-45954*JdC)*JdC^2+(17411*JpA^2-42107*JpA*JpB+17411*JpB^2)*(JpA+JpB)+2*(58794*JpA^2-72050*JpA*JpB-8935*JpB^2)*JdC+2*(2*(26517*JpA+73178*JpB-115180*JdC-45954*JdB)*JdB+8*(10184*(JpA+JpB)-28795*JdC)*JdC-(8935*JpA^2+72050*JpA*JpB-58794*JpB^2))*JdB)+(94795*Ja^2-1286872*JdB^2-1137496*JdB*JdC+1119544*JdB*JpA+681628*JdB*JpB-1286872*JdC^2+681628*JdC*JpA+1119544*JdC*JpB-325958*JpA^2-178366*JpA*JpB-325958*JpB^2)*Ja)*Ja)*Ja+2*(2*(4*(4*(479761*JpA+91384*JpB-35154*JdC)*JdC^2+(120096*JpA^2-440675*JpA*JpB+120096*JpB^2)*(JpA+JpB)+(392041*JpA^2-1299758*JpA*JpB-350100*JpB^2)*JdC)*JdC+436080*JpA^4-26544*JpA^3*JpB+159569*JpA^2*JpB^2+749274*JpA*JpB^3-11178*JpB^4+2*(2*(4*(170424*JpA-24245*JpB-35154*JdC-110160*JdB)*JdB+4*(91384*JpA+479761*JpB-452385*JdC)*JdC-(192672*JpA^2-133216*JpA*JpB+492417*JpB^2))*JdB+2*(90*(12101*(JpA+JpB)-20106*JdC)*JdC-(350100*JpA^2+1299758*JpA*JpB-392041*JpB^2))*JdC-(372384*JpA^3+64308*JpA^2*JpB-755437*JpA*JpB^2+363625*JpB^3))*JdB)*JdB-(2*(2*(2*(4*(24245*JpA-170424*JpB+110160*JdC)*JdC+492417*JpA^2-133216*JpA*JpB+192672*JpB^2)*JdC+363625*JpA^3-755437*JpA^2*JpB+64308*JpA*JpB^2+372384*JpB^3)*JdC+11178*JpA^4-749274*JpA^3*JpB-159569*JpA^2*JpB^2+26544*JpA*JpB^3-436080*JpB^4)*JdC+(89168*JpA^4-96094*JpA^3*JpB+365275*JpA^2*JpB^2-96094*JpA*JpB^3+89168*JpB^4)*(JpA+JpB))))*Ja-(4*((4*((324*(1348*JpA+227*JpB+779*JdC)*JdC-(174312*JpA+127909*JpB)*JpB+1296*(242*JdC-139*JpB)*JdB)*JdB-2*(4*(81*(436*JdC+259*JpA-1134*JpB)*JdC+145422*JpA^2+27802*JpA*JpB+38225*JpB^2)*JdC-(252324*JpA^2+89519*JpA*JpB+3478*JpB^2)*JpB))*JdB+8*((162*(779*JdC+2268*JpA-518*JpB)*JdC-(81971*JpA^2+738580*JpA*JpB+81971*JpB^2))*JdC+259092*JpA^3+74995*JpA^2*JpB+239482*JpA*JpB^2+61361*JpB^3)*JdC-(801360*JpA^3+124254*JpA^2*JpB-116072*JpA*JpB^2+41245*JpB^3)*JpB)*JdB+8*((2*(78408*JdC^2+18387*JdC*JpA+109188*JdC*JpB-76450*JpA^2-55604*JpA*JpB-290844*JpB^2)*JdC+61361*JpA^3+239482*JpA^2*JpB+74995*JpA*JpB^2+259092*JpB^3)*JdC-(11019*JpA^4+10684*JpA^3*JpB+27825*JpA^2*JpB^2+10684*JpA*JpB^3+11019*JpB^4))*JdC+(14372*JpA^4-61922*JpA^3*JpB-149884*JpA^2*JpB^2-10321*JpA*JpB^3-34540*JpB^4)*JpB)*JdB-(4*(4*((127909*JpA+174312*JpB+180144*JdC)*JdC-2*(3478*JpA^2+89519*JpA*JpB+252324*JpB^2))*JdC+41245*JpA^3-116072*JpA^2*JpB+124254*JpA*JpB^2+801360*JpB^3)*JdC^2-(15160*JpA^4-9733*JpA^3*JpB+70872*JpA^2*JpB^2-9733*JpA*JpB^3+15160*JpB^4)*JpB+4*(34540*JpA^4+10321*JpA^3*JpB+149884*JpA^2*JpB^2+61922*JpA*JpB^3-14372*JpB^4)*JdC)*JpA)-2*((4*((4*(1778067*JpA-456149*JpB+342387*JdC)*JdC+213624*JpA^2-3520962*JpA*JpB+616315*JpB^2-36*(7128*JpA-67043*JpB+135882*JdC-4644*JdB)*JdB)*JdB-(2*(2*(456149*JpA-1778067*JpB+1222938*JdC)*JdC+1837511*JpA^2-1011458*JpA*JpB+1837511*JpB^2)*JdC+48696*JpA^3-1907161*JpA^2*JpB+519309*JpA*JpB^2-597289*JpB^3))*JdB+4*((36*(67043*JpA-7128*JpB+4644*JdC)*JdC+616315*JpA^2-3520962*JpA*JpB+213624*JpB^2)*JdC+597289*JpA^3-519309*JpA^2*JpB+1907161*JpA*JpB^2-48696*JpB^3)*JdC-(123612*JpA^4+1536150*JpA^3*JpB-118955*JpA^2*JpB^2+1536150*JpA*JpB^3+123612*JpB^4)-(2*(4*(177724*JpA+3867*JpB-38622*JdC)*JdC^2+49*(3669*JpA^2-4157*JpA*JpB+3669*JpB^2)*(JpA+JpB)+2*(241928*JpA^2-146692*JpA*JpB-138609*JpB^2)*JdC+2*(2*(3867*JpA+177724*JpB+76672*JdC-38622*JdB)*JdB-(64*(6733*(JpA+JpB)-2396*JdC)*JdC+138609*JpA^2+146692*JpA*JpB-241928*JpB^2))*JdB)+(2271*Ja^2-678128*JdB^2-1095952*JdB*JdC+619952*JdB*JpA-37112*JdB*JpB-678128*JdC^2-37112*JdC*JpA+619952*JdC*JpB-433836*JpA^2+78436*JpA*JpB-433836*JpB^2)*Ja)*Ja)*Ja+2*(2*(6*(108*(1888*JpA-619*JpB+362*JdC-1216*JdB)*JdB-(108*(5161*JdC-132*JpA-5733*JpB)*JdC+55872*JpA^2-101640*JpA*JpB+162683*JpB^2))*JdB+2*(162*(5157*(JpA+JpB)-10322*JdC)*JdC-(248724*JpA^2+899822*JpA*JpB-607829*JpB^2))*JdC-(334656*JpA^3+258084*JpA^2*JpB-498697*JpA*JpB^2+488729*JpB^3))*JdB+4*(324*(362*JdC+5733*JpA+132*JpB)*JdC^2+(104628*JpA^2-816569*JpA*JpB+104628*JpB^2)*(JpA+JpB)+(607829*JpA^2-899822*JpA*JpB-248724*JpB^2)*JdC)*JdC+367104*JpA^4+100632*JpA^3*JpB+687865*JpA^2*JpB^2+1160142*JpA*JpB^3+22074*JpB^4)*JdB-(2*(2*(6*(108*(619*JpA-1888*JpB+1216*JdC)*JdC+162683*JpA^2-101640*JpA*JpB+55872*JpB^2)*JdC+488729*JpA^3-498697*JpA^2*JpB+258084*JpA*JpB^2+334656*JpB^3)*JdC-(22074*JpA^4+1160142*JpA^3*JpB+687865*JpA^2*JpB^2+100632*JpA*JpB^3+367104*JpB^4))*JdC+(59648*JpA^4-6474*JpA^3*JpB+547083*JpA^2*JpB^2-6474*JpA*JpB^3+59648*JpB^4)*(JpA+JpB))+2*((4*(4*(106594*JpA+2997*JpB-9234*JdC)*JdC^2+(42647*JpA^2-101251*JpA*JpB+42647*JpB^2)*(JpA+JpB)+2*(123602*JpA^2-57374*JpA*JpB-46123*JpB^2)*JdC+2*(2*(2997*JpA+106594*JpB-28836*JdC-9234*JdB)*JdB-(8*(21161*(JpA+JpB)+7209*JdC)*JdC+46123*JpA^2+57374*JpA*JpB-123602*JpB^2))*JdB)-(258913*Ja^2+876624*JdB^2+2251728*JdB*JdC-1056912*JdB*JpA-279640*JdB*JpB+876624*JdC^2-279640*JdC*JpA-1056912*JdC*JpB+908324*JpA^2+633164*JpA*JpB+908324*JpB^2)*Ja)*Ja-(4*(3*(108*(2599*JpA-760*JpB+500*JdC)*JdC+136581*JpA^2-408118*JpA*JpB+56904*JpB^2)*JdC+189303*JpA^3-385051*JpA^2*JpB+635605*JpA*JpB^2-35544*JpB^3)*JdC-(65580*JpA^4+513958*JpA^3*JpB-190763*JpA^2*JpB^2+513958*JpA*JpB^3+65580*JpB^4)-4*(324*(760*JpA-2599*JpB+5046*JdC-500*JdB)*JdB^2+2*(817452*JdC^2+773550*JdC*JpA-1232658*JdC*JpB+620565*JpA^2-816290*JpA*JpB+620565*JpB^2)*JdC+35544*JpA^3-635605*JpA^2*JpB+385051*JpA*JpB^2-189303*JpB^3-3*(108*(7609*JpA-4775*JpB+4299*JdC)*JdC+56904*JpA^2-408118*JpA*JpB+136581*JpB^2)*JdB)*JdB)-2*(324*(1862*JpA-47*JpB+54*JdC)*JdC^2-(20293*JpA^2+148705*JpA*JpB+20293*JpB^2)*(JpA+JpB)+2*(176118*JpA^2-16180*JpA*JpB-7087*JpB^2)*JdC-2*(162*(47*JpA-1862*JpB+1692*JdC-54*JdB)*JdB+648*(251*(JpA+JpB)+423*JdC)*JdC+7087*JpA^2+16180*JpA*JpB-176118*JpB^2)*JdB+(663681*Ja^2-780840*JdB^2+379080*JdB*JdC+990792*JdB*JpA-506964*JdB*JpB-780840*JdC^2-506964*JdC*JpA+990792*JdC*JpB-700394*JpA^2-267614*JpA*JpB-700394*JpB^2)*Ja-2*(162*(586*J2-5541*Ja)*J2+1173601*Ja^2-230040*JdB^2+747144*JdB*JdC+300024*JdB*JpA-420228*JdB*JpB-230040*JdC^2-420228*JdC*JpA+300024*JdC*JpB-153030*JpA^2+102626*JpA*JpB-153030*JpB^2)*J2)*J2)*J2)*J2)*J2-(2*(((4*((4*(920539*JpA+208041*JpB-300319*JdC)*JdC-(651480*JpA^2+1515578*JpA*JpB+77239*JpB^2)+4*(150360*JpA+174383*JpB-490402*JdC-13428*JdB)*JdB)*JdB+2*(2*(208041*JpA+920539*JpB-490402*JdC)*JdC-(935935*JpA^2+282738*JpA*JpB+935935*JpB^2))*JdC+199992*JpA^3+809497*JpA^2*JpB-7215*JpA*JpB^2+232069*JpB^3)*JdB+4*((4*(174383*JpA+150360*JpB-13428*JdC)*JdC-(77239*JpA^2+1515578*JpA*JpB+651480*JpB^2))*JdC+232069*JpA^3-7215*JpA^2*JpB+809497*JpA*JpB^2+199992*JpB^3)*JdC-(32532*JpA^4+409078*JpA^3*JpB-224537*JpA^2*JpB^2+409078*JpA*JpB^3+32532*JpB^4)-(2*(2*(304586*JpA+270681*JpB-307770*JdC)*JdC+29442*JpA^2-360484*JpA*JpB-9199*JpB^2)*JdC-(102373*JpA^2-46579*JpA*JpB+102373*JpB^2)*(JpA+JpB)+2*(2*(270681*JpA+304586*JpB-735060*JdC-307770*JdB)*JdB+8*(112031*(JpA+JpB)-183765*JdC)*JdC-(9199*JpA^2+360484*JpA*JpB-29442*JpB^2))*JdB-(81557*Ja^2+1020072*JdB^2+2036440*JdB*JdC-951240*JdB*JpA-1140732*JdB*JpB+1020072*JdC^2-1140732*JdC*JpA-951240*JdC*JpB+274458*JpA^2+547534*JpA*JpB+274458*JpB^2)*Ja)*Ja)*Ja+2*(4*((4*(544273*JpA+222972*JpB-129062*JdC)*JdC+54965*JpA^2-1893638*JpA*JpB-532644*JpB^2)*JdC+(146652*JpA^2+7067*JpA*JpB+146652*JpB^2)*(JpA+JpB))*JdC+527136*JpA^4-227736*JpA^3*JpB-390511*JpA^2*JpB^2+248630*JpA*JpB^3-57798*JpB^4+2*(2*(4*(273200*JpA+7893*JpB-129062*JdC-120224*JdB)*JdB+4*(222972*JpA+544273*JpB-536189*JdC)*JdC-(568064*JpA^2+104952*JpA*JpB+464949*JpB^2))*JdB+2*(2*(825201*(JpA+JpB)-1072378*JdC)*JdC-(532644*JpA^2+1893638*JpA*JpB-54965*JpB^2))*JdC-(240768*JpA^3-217452*JpA^2*JpB-919957*JpA*JpB^2+211801*JpB^3))*JdB)*JdB+2*(2*(2*(4*(7893*JpA+273200*JpB-120224*JdC)*JdC-(464949*JpA^2+104952*JpA*JpB+568064*JpB^2))*JdC-(211801*JpA^3-919957*JpA^2*JpB-217452*JpA*JpB^2+240768*JpB^3))*JdC-(57798*JpA^4-248630*JpA^3*JpB+390511*JpA^2*JpB^2+227736*JpA*JpB^3-527136*JpB^4))*JdC-(131936*JpA^4-238970*JpA^3*JpB+144755*JpA^2*JpB^2-238970*JpA*JpB^3+131936*JpB^4)*(JpA+JpB))*Ja+4*((4*(2*(4*(77099*JpA-73872*JpB+37908*JdC)*JdC^2-(120092*JpA^2+27555*JpA*JpB-1008*JpB^2)*JpB+4*(121226*JpA^2-32100*JpA*JpB+21491*JpB^2)*JdC)-(360288*JdB*JdC-200272*JdB*JpB+400788*JdC^2+266000*JdC*JpA-136300*JdC*JpB+71256*JpA*JpB-52011*JpB^2)*JdB)*JdB-(8*((2*(100197*JdC+147744*JpA-154198*JpB)*JdC+92743*JpA^2-564988*JpA*JpB+92743*JpB^2)*JdC+233748*JpA^3-43799*JpA^2*JpB+177972*JpA*JpB^2+25853*JpB^3)*JdC-(513360*JpA^3+22938*JpA^2*JpB-26088*JpA*JpB^2+54571*JpB^3)*JpB))*JdB-(8*((2*((90072*JdC-34075*JpA+66500*JpB)*JdC-2*(21491*JpA^2-32100*JpA*JpB+121226*JpB^2))*JdC+25853*JpA^3+177972*JpA^2*JpB-43799*JpA*JpB^2+233748*JpB^3)*JdC-(16785*JpA^4+11590*JpA^3*JpB+42037*JpA^2*JpB^2+11590*JpA*JpB^3+16785*JpB^4))*JdC+(29468*JpA^4+10686*JpA^3*JpB-34408*JpA^2*JpB^2+37057*JpA*JpB^3-20716*JpB^4)*JpB))*JdB+(4*(4*((200272*JdC+52011*JpA-71256*JpB)*JdC+2*(1008*JpA^2-27555*JpA*JpB-120092*JpB^2))*JdC+54571*JpA^3-26088*JpA^2*JpB+22938*JpA*JpB^2+513360*JpB^3)*JdC^2+(9608*JpA^4+77619*JpA^3*JpB+35288*JpA^2*JpB^2+77619*JpA*JpB^3+9608*JpB^4)*JpB+4*(20716*JpA^4-37057*JpA^3*JpB+34408*JpA^2*JpB^2-10686*JpA*JpB^3-29468*JpB^4)*JdC)*JpA)*Ja-(2*(2*(2*(2*(2*(162*(2148*JpA+13*JpB-34*JdC)*JdC-(261304*JpA+11987*JpB)*JpB)*JdC+288360*JpA^3-30940*JpA*JpB^2+9711*JpB^3-8*(324*(83*JdC-65*JpB)*JdC+96066*JpA^2-853*JpB^2-324*(14*JdB+141*JpA)*JdB)*JdB)*JdB+8*(162*(866*(JpA+JpB)-17*JdC)*JdC^2+(52052*JpA^2+4935*JpA*JpB+19645*JpB^2)*JpB-(71932*JpA^2+67958*JpA*JpB+119839*JpB^2)*JdC)*JdC+288360*JpA^4+23944*JpA^2*JpB^2-54516*JpA*JpB^3+2839*JpB^4)*JdB+4*(2*(162*(13*JpA+2148*JpB-664*JdC)*JdC^2-(49500*JpA^2-144011*JpA*JpB+49500*JpB^2)*(JpA+JpB)-2*(119839*JpA^2+67958*JpA*JpB+71932*JpB^2)*JdC)*JdC+(4680*JpA^3-43069*JpA^2*JpB-13510*JpA*JpB^2+51042*JpB^3)*JpB)*JdC-(384264*JpA^5-176776*JpA^3*JpB^2-177258*JpA^2*JpB^3+10867*JpA*JpB^4+14636*JpB^5))*JdB-(8*(2*(11987*JpA+261304*JpB-84240*JdC)*JdC^3-(2090*JpA^2+10321*JpA*JpB+2090*JpB^2)*(JpA+JpB)*JpB-4*(19645*JpA^2+4935*JpA*JpB+52052*JpB^2)*JdC^2-(51042*JpA^3-13510*JpA^2*JpB-43069*JpA*JpB^2+4680*JpB^3)*JdC)*JdC-(91368*JpA^5-169756*JpA^3*JpB^2-80532*JpA^2*JpB^3+54229*JpA*JpB^4+9896*JpB^5))*JpA)*JdB+2*(4*(2*(8*(324*(14*JdC+141*JpB)*JdC+853*JpA^2-96066*JpB^2)*JdC+9711*JpA^3-30940*JpA^2*JpB+288360*JpB^3)*JdC+2839*JpA^4-54516*JpA^3*JpB+23944*JpA^2*JpB^2+288360*JpB^4)*JdC^2+(9896*JpA^5+54229*JpA^4*JpB-80532*JpA^3*JpB^2-169756*JpA^2*JpB^3+91368*JpB^5)*JpB-2*(14636*JpA^5+10867*JpA^4*JpB-177258*JpA^3*JpB^2-176776*JpA^2*JpB^3+384264*JpB^5)*JdC)*JdC+(4536*JpA^6-4536*JpA^5*JpB-7220*JpA^4*JpB^2-67117*JpA^3*JpB^3-7220*JpA^2*JpB^4-4536*JpA*JpB^5+4536*JpB^6)*(JpA+JpB))))/113246208;

